Comment on "The elusive fluid-and-crystal coexistence state in simulations of monodisperse, hard-sphere colloids"

In a recent article [J. G. Wang, U. Dhumal, M. E. Zakhari, and R. N. Zia, AIChE Journal 72, e70275 (2026).], the authors discuss the absence of simulations of monodisperse hard spheres in which a metastable fluid spontaneously nucleates into a stable fluid-crystal coexistence. Here, we show that such a simulation can be readily accomplished with standard simulation methods.

==> anc/Figure1.dat <==
0	0.0004125	0.0002125	0.0003125	0.0004125	0.0003	0.0003875	0.0002625	0.00025	0.0004	0.0002875	0.000225
10.	0.0019	0.001525	0.0020875	0.00165	0.0022625	0.0022375	0.002075	0.001725	0.0016875	0.00145	0.0017875
20.	0.001675	0.001725	0.0016375	0.0018875	0.002	0.00195	0.0023125	0.0024375	0.0018375	0.001825	0.0014125
30.	0.0021	0.0019375	0.0020125	0.001775	0.0025375	0.0019125	0.0021125	0.00185	0.001975	0.0018875	0.0019125
40.	0.002225	0.0024875	0.0018125	0.002125	0.002275	0.0017875	0.0022875	0.0018875	0.0023875	0.001475	0.00195
50.	0.0023625	0.002325	0.0016625	0.0019125	0.0019125	0.0019625	0.0015375	0.0018625	0.0017625	0.0023875	0.002175
60.	0.0032625	0.0017875	0.0019375	0.001675	0.00265	0.0019375	0.0016625	0.001575	0.0019125	0.0022625	0.0026375
70.	0.00275	0.0021375	0.00185	0.0016625	0.001925	0.001925	0.002725	0.0020875	0.0016875	0.0016375	0.0014875
80.	0.0024625	0.00235	0.0018875	0.0021125	0.002	0.0019125	0.002125	0.0019375	0.001725	0.002125	0.001875
90.	0.002925	0.0019375	0.00165	0.001475	0.002	0.00215	0.00175	0.0015625	0.001625	0.001875	0.00295
100.	0.0026625	0.0018125	0.002425	0.00175	0.002	0.0018	0.0020625	0.0021625	0.0015	0.0020125	0.002025
110.	0.0036625	0.001575	0.00225	0.0018125	0.001675	0.001775	0.0020875	0.0021	0.0021875	0.0021375	0.0019625
120.	0.004425	0.0021125	0.0019125	0.0021875	0.0015375	0.00145	0.0019375	0.002025	0.0018	0.002325	0.0021
130.	0.003525	0.00225	0.0020125	0.0023375	0.0021625	0.0017875	0.002	0.0027875	0.001875	0.0024125	0.002
140.	0.00455	0.0019375	0.00195	0.001925	0.0018625	0.0021	0.0019875	0.0018	0.0023375	0.001825	0.0018125
150.	0.0046625	0.0021625	0.0022875	0.00185	0.002275	0.002575	0.0018875	0.00205	0.001925	0.0022875	0.00215
160.	0.0048125	0.002325	0.001675	0.0019875	0.002175	0.00175	0.0018875	0.0022375	0.001875	0.0020375	0.0019875
170.	0.0055	0.0022125	0.00245	0.0020625	0.0024125	0.0017875	0.001725	0.002	0.002175	0.002125	0.0019
180.	0.0060875	0.0022	0.0024125	0.002275	0.0016625	0.001475	0.00205	0.0023	0.001875	0.0021	0.0019625
190.	0.0059625	0.00215	0.0021625	0.002275	0.001975	0.0015375	0.0018	0.0020875	0.002475	0.0017875	0.002175
200.	0.0067125	0.0017	0.00205	0.0017	0.0015625	0.002225	0.0021875	0.0019375	0.0022125	0.0022125	0.00195
210.	0.008625	0.0019875	0.0024375	0.0022875	0.0021875	0.0017625	0.0015125	0.0020625	0.002475	0.0025	0.0023125
220.	0.01105	0.0016	0.0015625	0.0017125	0.002075	0.001825	0.0022	0.002225	0.001875	0.0016375	0.0016875
230.	0.013425	0.002125	0.00235	0.001675	0.0018	0.0020375	0.0019	0.0025375	0.001825	0.0016375	0.0018
240.	0.0193125	0.001925	0.0015	0.0021875	0.001625	0.0023875	0.0021375	0.0017125	0.00215	0.0021375	0.0017875
250.	0.0243375	0.001775	0.0018875	0.002125	0.0017625	0.0022125	0.0014	0.0018625	0.0022	0.00145	0.0017875
260.	0.030925	0.002025	0.00215	0.0018875	0.00195	0.001525	0.00185	0.0017625	0.0023375	0.0021125	0.00205
270.	0.0379625	0.0020125	0.001875	0.00235	0.002425	0.0020875	0.00225	0.0017875	0.002325	0.0019625	0.0014625
280.	0.0447	0.002225	0.00175	0.0017875	0.0018625	0.0022	0.002575	0.0018	0.0017	0.0017125	0.00165
290.	0.0558875	0.0022125	0.001525	0.001475	0.0018875	0.0018125	0.0018	0.001875	0.0022375	0.0015375	0.0016625
300.	0.062825	0.0015	0.0024875	0.0025125	0.0022625	0.002125	0.00125	0.0017375	0.0021875	0.001875	0.001925
310.	0.0743875	0.0019375	0.00165	0.0020375	0.00245	0.0024375	0.0025375	0.001625	0.0017125	0.0020625	0.001925
320.	0.0879875	0.0019625	0.0015	0.0022875	0.0022625	0.0017625	0.0013625	0.001625	0.0019375	0.001925	0.001875
330.	0.09865	0.001825	0.0016125	0.00165	0.0021625	0.0018375	0.0021625	0.0019625	0.0019	0.0017125	0.001975
340.	0.1105625	0.0026125	0.0020875	0.002475	0.0017	0.0023875	0.0023625	0.0017	0.0024625	0.0021625	0.002575
350.	0.1240375	0.0023375	0.0019	0.0021875	0.0018625	0.0018625	0.002275	0.0026125	0.0019875	0.001925	0.002
360.	0.1341125	0.002175	0.0021125	0.0020125	0.0014875	0.00225	0.002125	0.0022625	0.0022125	0.0018625	0.0018
370.	0.1497625	0.0028875	0.0015375	0.0016875	0.00145	0.0019375	0.0020625	0.00195	0.00215	0.0023125	0.0021875
380.	0.1657	0.0028125	0.00195	0.0020625	0.002125	0.0022	0.002625	0.0015125	0.0018125	0.001975	0.001925
390.	0.17925	0.002425	0.0019375	0.002175	0.002225	0.0026	0.0020875	0.0016	0.0016375	0.0025125	0.0026375
400.	0.1970875	0.0015	0.0017	0.0023375	0.0023	0.0031375	0.001975	0.0015625	0.001725	0.0016125	0.00225
410.	0.21125	0.0021625	0.00235	0.0019625	0.0024625	0.004625	0.002675	0.0019	0.0018125	0.001825	0.0038
420.	0.2253375	0.0021375	0.002375	0.0017875	0.00215	0.0042125	0.0020125	0.0014	0.002325	0.0020875	0.00345
430.	0.2378625	0.0016375	0.0015375	0.0014875	0.001625	0.00485	0.00195	0.001425	0.002325	0.0019375	0.0041625
440.	0.2547375	0.002125	0.0021875	0.00235	0.001675	0.006525	0.0017375	0.0023875	0.001925	0.001925	0.00405
450.	0.27025	0.0024625	0.001525	0.0020875	0.0017125	0.009425	0.002925	0.001775	0.0018125	0.0024	0.004525
460.	0.280375	0.0026375	0.0018875	0.001525	0.002525	0.012475	0.0019625	0.00195	0.0021125	0.0024875	0.0046375
470.	0.2986375	0.00245	0.002	0.0020625	0.0019	0.016375	0.0023125	0.0017625	0.0021	0.0013875	0.0056875
480.	0.313875	0.001925	0.002	0.0022375	0.0021875	0.0228625	0.0019	0.001975	0.0013875	0.0018375	0.00715
490.	0.3214875	0.0023125	0.0015875	0.001575	0.0019125	0.027875	0.0018875	0.0021	0.002525	0.0019	0.008825
500.	0.334925	0.0022625	0.0017375	0.00175	0.0019	0.0363875	0.0020875	0.00165	0.0019625	0.0020625	0.0090375
510.	0.3417125	0.002675	0.002075	0.0022625	0.0019125	0.046175	0.002175	0.0018125	0.002275	0.001725	0.010325
520.	0.3561	0.0021625	0.0017625	0.001825	0.002175	0.056175	0.001925	0.0015625	0.0017	0.00215	0.0149875
530.	0.3645625	0.001875	0.0026375	0.0020625	0.0026375	0.0704	0.00205	0.0024125	0.001825	0.0017625	0.01795
540.	0.3652	0.0023375	0.0020625	0.0022	0.002425	0.089325	0.0019125	0.002425	0.0016875	0.0019875	0.02405
550.	0.368375	0.002025	0.0022875	0.0014875	0.00195	0.1098875	0.001775	0.00175	0.002	0.0019375	0.0289375
560.	0.3825	0.0020875	0.0015625	0.0017125	0.0017375	0.12755	0.0019875	0.00195	0.0015875	0.001725	0.0375375
570.	0.384775	0.0026375	0.0024625	0.0017	0.0024625	0.154425	0.0018625	0.002025	0.0024875	0.0019	0.0511375
580.	0.386975	0.002025	0.0019625	0.00175	0.0020375	0.1815625	0.0024125	0.0018875	0.0018375	0.00195	0.064
590.	0.3875	0.001925	0.0018875	0.0021125	0.002575	0.210675	0.002575	0.0018375	0.0022375	0.0017375	0.0771
600.	0.3924375	0.002125	0.0018	0.0019125	0.00215	0.240725	0.0016125	0.0019625	0.0019	0.0023	0.0984375
610.	0.393125	0.001975	0.00185	0.0021375	0.0016	0.27235	0.0022375	0.0026375	0.001725	0.00165	0.12165
620.	0.399525	0.0019	0.0017	0.0023625	0.0028	0.29915	0.0022875	0.001975	0.0024625	0.0019875	0.1403
630.	0.4042125	0.001875	0.002475	0.0019125	0.001725	0.3323875	0.001675	0.0023	0.0018	0.0018125	0.164575
640.	0.4101625	0.001975	0.00215	0.001875	0.00185	0.362225	0.00185	0.002225	0.0019625	0.0014625	0.1941125
650.	0.4064375	0.001975	0.0023	0.002125	0.0021375	0.3931375	0.00175	0.0020875	0.001875	0.0017875	0.2207625
660.	0.4088125	0.0018625	0.0016875	0.0015	0.00235	0.4217375	0.00235	0.0019625	0.0021125	0.001575	0.2478125
670.	0.4065125	0.0020875	0.0020125	0.002	0.0021625	0.4468875	0.0017375	0.002375	0.0017625	0.0021875	0.2787125
680.	0.408725	0.00215	0.0022875	0.00225	0.0016125	0.4664	0.0024875	0.0019375	0.002175	0.0016125	0.30245
690.	0.4085375	0.0015625	0.0021	0.0018625	0.002125	0.486425	0.0019625	0.0021125	0.002025	0.001775	0.3251875
700.	0.408775	0.00175	0.0018875	0.0017375	0.0019875	0.507525	0.00215	0.0017625	0.0019	0.0018875	0.3474625
710.	0.411125	0.0024875	0.00215	0.00175	0.002275	0.5158625	0.00235	0.0017	0.001625	0.00215	0.3737125
720.	0.4146125	0.0023625	0.0018625	0.0018	0.0022375	0.5294875	0.0026125	0.0016125	0.0023	0.0025625	0.3883625
730.	0.4174	0.00255	0.001775	0.0021375	0.0019	0.5274125	0.0021125	0.0021125	0.0022875	0.00205	0.40345
740.	0.42045	0.0021625	0.00195	0.0015375	0.0024875	0.535825	0.0014	0.00195	0.0024	0.001975	0.41345
750.	0.4226625	0.0021125	0.00145	0.0019375	0.0019875	0.5432	0.001825	0.00245	0.0021125	0.0017875	0.4263625
760.	0.4170375	0.0018625	0.001825	0.0021875	0.0028375	0.5518875	0.001875	0.002125	0.0018	0.00145	0.4361
770.	0.4203	0.001525	0.0027625	0.002025	0.0026	0.5539875	0.0022625	0.0017375	0.0020375	0.0018125	0.4439
780.	0.42045	0.002075	0.0031625	0.0023	0.0021	0.5615375	0.002225	0.0017125	0.0025375	0.0021625	0.455575
790.	0.4218625	0.0022125	0.002925	0.001975	0.0021875	0.5657375	0.0020125	0.00185	0.0021375	0.0029125	0.4524625
800.	0.427775	0.0020125	0.0025625	0.0022125	0.0020375	0.5705125	0.0015875	0.0016625	0.0023625	0.0017625	0.46225
810.	0.428125	0.0023125	0.0019625	0.0020875	0.001625	0.576925	0.0018125	0.0023125	0.001575	0.0021875	0.4688875
820.	0.435325	0.001975	0.002225	0.002175	0.001775	0.578275	0.0026125	0.0016375	0.002075	0.001275	0.47675
830.	0.4374375	0.0022625	0.00225	0.002075	0.00205	0.5810375	0.0017375	0.0019875	0.0016	0.00135	0.4833875
840.	0.4341375	0.0023375	0.0018	0.00235	0.0019	0.588825	0.0018625	0.002025	0.002375	0.001725	0.487275
850.	0.4353875	0.0019375	0.00175	0.0018125	0.0015875	0.594325	0.002125	0.0019875	0.0018375	0.0016375	0.4922
860.	0.4338125	0.00195	0.0017	0.0019625	0.001725	0.594525	0.0020875	0.0021	0.0017375	0.0013125	0.4970875
870.	0.4313125	0.001825	0.0014875	0.0023125	0.0018875	0.597575	0.0021	0.0026	0.0023125	0.0021	0.49835
880.	0.431475	0.0021125	0.0025625	0.0021	0.00245	0.5957875	0.0022625	0.0024625	0.0025375	0.0017625	0.501025
890.	0.432375	0.0022875	0.0018125	0.001875	0.0016375	0.597125	0.0021625	0.004125	0.0016375	0.0022625	0.50145
900.	0.4345875	0.0016375	0.0018375	0.0016625	0.00195	0.60625	0.0026375	0.00435	0.001925	0.0019875	0.5028375
910.	0.437775	0.0023375	0.0017375	0.0018125	0.001625	0.604075	0.0022375	0.0062125	0.0016	0.0018	0.50615
920.	0.438975	0.0018625	0.0018375	0.0019625	0.001775	0.605125	0.0018125	0.00875	0.0021625	0.0023875	0.5124
930.	0.4378375	0.0018	0.002025	0.0027	0.001575	0.6064875	0.0019125	0.0103	0.0018375	0.0019125	0.5117
940.	0.438925	0.0018	0.001625	0.0016	0.0022	0.6141125	0.0016625	0.0137875	0.0016125	0.0019875	0.52415
950.	0.4398375	0.0019125	0.001975	0.0021625	0.0017625	0.6223625	0.0020125	0.0191	0.002875	0.0023125	0.524275
960.	0.4416625	0.0021	0.002325	0.0022	0.001825	0.6341	0.0020125	0.0257375	0.0019375	0.00195	0.5271
970.	0.4399125	0.0016625	0.0019875	0.00205	0.002275	0.637125	0.0017625	0.03405	0.0016875	0.0026125	0.5240375
980.	0.4387375	0.0019375	0.0023625	0.0018125	0.0023125	0.6401875	0.0019625	0.051175	0.0020375	0.0021375	0.523325
990.	0.4386875	0.002	0.002075	0.0018625	0.00205	0.6435125	0.0018875	0.06855	0.0018875	0.00185	0.5243125
1000.	0.443725	0.0017625	0.0022	0.0018625	0.00165	0.6556375	0.0020625	0.08965	0.0020875	0.0017875	0.52525
1010.	0.44	0.0026	0.0017375	0.001975	0.002	0.6631	0.0019375	0.1142125	0.002225	0.00175	0.5324
1020.	0.4371	0.0014	0.0017	0.002	0.0021125	0.667	0.001875	0.1454875	0.001875	0.0024125	0.5328
1030.	0.438	0.0023875	0.0019125	0.0020375	0.0023375	0.6680375	0.0025	0.1841	0.00165	0.0023625	0.536275
1040.	0.4425	0.0021875	0.001725	0.001975	0.002025	0.6700875	0.0020875	0.2332625	0.0021375	0.0016625	0.5393
1050.	0.4374375	0.002275	0.0017	0.0021	0.0014625	0.6727875	0.00215	0.2784625	0.0025	0.00185	0.5420625
1060.	0.44685	0.0015375	0.00205	0.0019625	0.0016625	0.6781875	0.001925	0.3282625	0.0018875	0.001925	0.5463375
1070.	0.4509625	0.0026	0.00225	0.0019625	0.002375	0.6809875	0.002475	0.37435	0.00225	0.003075	0.546775
1080.	0.4482	0.0022375	0.00235	0.001725	0.0018875	0.6881375	0.0021	0.4174	0.001875	0.0016875	0.55035
1090.	0.4503125	0.0018375	0.0017875	0.0020375	0.0018875	0.69135	0.0021375	0.467875	0.0023125	0.0016375	0.5523625
1100.	0.449775	0.002025	0.001775	0.0023375	0.0015625	0.6913125	0.0017625	0.5092125	0.0019875	0.001975	0.551025
1110.	0.4437125	0.0022	0.001875	0.0019625	0.0014375	0.694575	0.00195	0.5392625	0.001625	0.002575	0.5448375
1120.	0.447425	0.0022625	0.0021125	0.0018125	0.001875	0.698925	0.0021875	0.574775	0.00245	0.0018125	0.5492
1130.	0.4503625	0.0018	0.0021375	0.0018375	0.0019125	0.7031125	0.0019875	0.6002125	0.0021	0.0020875	0.55005
1140.	0.454825	0.0018875	0.0017125	0.00225	0.0024375	0.6998375	0.0021875	0.623575	0.002075	0.0015125	0.5464375
1150.	0.4477625	0.0023625	0.00205	0.0016875	0.0019875	0.702875	0.002425	0.6508625	0.0023125	0.00245	0.5480625
1160.	0.4469625	0.001875	0.0017375	0.001825	0.001525	0.700475	0.00265	0.6662	0.0014	0.002325	0.544775
1170.	0.4534375	0.001725	0.0017	0.002075	0.00245	0.705725	0.002975	0.6779125	0.0019625	0.0014	0.550175
1180.	0.4545625	0.0015875	0.0018375	0.002275	0.00135	0.7120875	0.0029875	0.6916375	0.00225	0.002425	0.5530875
1190.	0.45525	0.00205	0.002	0.0019625	0.002075	0.7147625	0.0031625	0.6848625	0.0018375	0.001975	0.5494
1200.	0.4541875	0.001725	0.0019625	0.0020125	0.0015	0.7190625	0.0035125	0.6934125	0.0018125	0.0020125	0.555825
1210.	0.4571875	0.0017875	0.0017125	0.00175	0.0015125	0.722975	0.00335	0.6990875	0.00165	0.0023	0.562375
1220.	0.4527625	0.00165	0.0016875	0.002025	0.001875	0.7237	0.0044125	0.7039875	0.0017625	0.001775	0.5611375
1230.	0.4532875	0.00215	0.001725	0.0020625	0.002225	0.7222625	0.0044625	0.708475	0.0016875	0.001575	0.5612
1240.	0.46025	0.0024625	0.0015375	0.0016375	0.0018375	0.726925	0.0074375	0.71675	0.0016125	0.0022125	0.5618125
1250.	0.4565375	0.001875	0.0020375	0.002225	0.0015375	0.7314	0.0111375	0.7204625	0.00285	0.0018875	0.5613125
1260.	0.4602375	0.0017125	0.0026625	0.0021375	0.00185	0.7335125	0.0144	0.7257125	0.002375	0.0020875	0.5614
1270.	0.4586	0.0022875	0.0022	0.0022625	0.0020375	0.7366125	0.018975	0.7278875	0.0016	0.0022	0.5610625
1280.	0.4631625	0.0022125	0.00215	0.0018875	0.002175	0.742325	0.0227875	0.7289125	0.0019125	0.002425	0.5712
1290.	0.462325	0.0019125	0.002175	0.0020375	0.00225	0.746275	0.0325	0.727625	0.0017625	0.00205	0.5715125
1300.	0.4648375	0.0016625	0.00255	0.00225	0.002225	0.742875	0.049275	0.7322125	0.00185	0.00235	0.5679625
1310.	0.462825	0.001775	0.002375	0.001825	0.0018	0.74425	0.06895	0.734875	0.0019875	0.002025	0.5702
1320.	0.4658375	0.0015375	0.0017875	0.0017875	0.0015625	0.7438625	0.0892	0.7358625	0.001925	0.00205	0.572825
1330.	0.463775	0.0022875	0.0020875	0.00165	0.001725	0.7467625	0.1204125	0.7322625	0.001725	0.0021375	0.570425
1340.	0.4648875	0.0018125	0.001975	0.0018875	0.0018125	0.7450625	0.157375	0.7361625	0.0019	0.0023	0.5736375
1350.	0.464775	0.0019	0.0021125	0.00215	0.001875	0.7501875	0.201925	0.742825	0.0022375	0.001875	0.573175
1360.	0.4640125	0.001675	0.00175	0.0022875	0.0019125	0.7500875	0.2559375	0.74595	0.002225	0.00185	0.5707
1370.	0.464025	0.00215	0.0019125	0.0018875	0.0019625	0.745625	0.3092	0.7513	0.002075	0.0019125	0.572525
1380.	0.4656125	0.0020125	0.00165	0.002425	0.001625	0.745275	0.36575	0.7537875	0.0018625	0.00145	0.572275
1390.	0.462175	0.0022	0.00205	0.002225	0.0022375	0.7471375	0.4179125	0.7522625	0.0027	0.0016	0.5753625
1400.	0.4626875	0.001875	0.0018	0.0017	0.001775	0.74895	0.47225	0.7500625	0.0019875	0.0014	0.5766125
1410.	0.4626875	0.001875	0.0021625	0.0018875	0.0021625	0.7448	0.5234625	0.7575625	0.0018125	0.0023625	0.5767125
1420.	0.4588625	0.001925	0.00195	0.002075	0.0019	0.7403625	0.5644125	0.7577375	0.001925	0.0019625	0.5777875
1430.	0.4624125	0.0021125	0.002175	0.0019125	0.0018875	0.7414	0.597075	0.755725	0.002175	0.0018625	0.586075
1440.	0.465875	0.001925	0.00305	0.001925	0.0018625	0.7383	0.6184625	0.753425	0.0017875	0.0021625	0.5860875
1450.	0.46915	0.0022375	0.0019	0.0021125	0.001625	0.7458625	0.6374125	0.7531875	0.0015875	0.002275	0.59
1460.	0.46845	0.0016875	0.00225	0.0018375	0.001525	0.742525	0.6491625	0.7536625	0.0016375	0.00245	0.5871375
1470.	0.469075	0.00215	0.0022	0.0016625	0.0018875	0.7431125	0.657725	0.7587625	0.0014875	0.001625	0.5850875
1480.	0.47295	0.002275	0.0017875	0.0018875	0.001975	0.7437875	0.6629125	0.7603875	0.001975	0.001875	0.592775
1490.	0.4731375	0.0018375	0.0021375	0.002125	0.0018375	0.7462	0.668975	0.75615	0.002425	0.0016875	0.5933
1500.	0.468625	0.001625	0.0019375	0.0023875	0.0022	0.748625	0.6774	0.7566375	0.0027875	0.0018625	0.600125
1510.	0.469375	0.0018875	0.00175	0.0022	0.0017375	0.7471625	0.679725	0.757775	0.00205	0.001675	0.595125
1520.	0.470525	0.001975	0.0019	0.0018625	0.00225	0.7508375	0.6873875	0.757625	0.0021875	0.001975	0.600775
1530.	0.4762375	0.001675	0.0018875	0.002125	0.0022	0.751925	0.6907625	0.756375	0.0019625	0.0027875	0.6029875
1540.	0.475875	0.0017375	0.001925	0.0021625	0.00215	0.7503625	0.6944625	0.76035	0.0021375	0.00165	0.6003875
1550.	0.474575	0.0020125	0.001875	0.00145	0.002175	0.748525	0.6922625	0.75945	0.0015875	0.0021625	0.60745
1560.	0.4739125	0.0019625	0.0021125	0.001925	0.0016375	0.7477375	0.6963	0.7614625	0.0018625	0.0017125	0.6065875
1570.	0.475225	0.001525	0.00195	0.002	0.00245	0.7509875	0.69855	0.756275	0.0018125	0.00205	0.613
1580.	0.4740125	0.0019	0.0018	0.0018125	0.0023	0.7486125	0.6972	0.7621875	0.0020625	0.002125	0.612425
1590.	0.4754875	0.001875	0.0017375	0.00205	0.0016	0.749475	0.6948	0.7615625	0.0024125	0.0019	0.612625
1600.	0.4793625	0.00185	0.0021	0.0018125	0.0019	0.7497625	0.6901	0.761225	0.001575	0.00175	0.610675
1610.	0.4733375	0.0022625	0.0019375	0.0019125	0.0019625	0.7579875	0.69315	0.757125	0.001825	0.0016625	0.612475
1620.	0.4771375	0.0017625	0.0017	0.00195	0.00185	0.7509875	0.6941625	0.7640125	0.001925	0.0022875	0.614175
1630.	0.481825	0.0019875	0.00215	0.002075	0.0018875	0.7489375	0.69535	0.7604875	0.0016875	0.001925	0.6101375
1640.	0.4767125	0.002175	0.002	0.0023875	0.0019625	0.747525	0.7032875	0.7669625	0.0023875	0.001675	0.614
1650.	0.474725	0.0022625	0.0015625	0.0016125	0.0016125	0.7482125	0.704125	0.7636875	0.00235	0.001675	0.617775
1660.	0.4743	0.0019375	0.0015875	0.00175	0.0023	0.7486375	0.7083875	0.7715	0.002625	0.0019875	0.6206875
1670.	0.4779625	0.002775	0.002275	0.0014875	0.002075	0.7515625	0.6999875	0.76585	0.0019375	0.0016625	0.6252125
1680.	0.47585	0.0019625	0.002225	0.0017875	0.00205	0.7534375	0.71025	0.7662125	0.0017875	0.00165	0.6256625
1690.	0.4760875	0.0016625	0.0024	0.0022625	0.0018875	0.7521	0.7051375	0.7677625	0.0022125	0.001975	0.6297625
1700.	0.4768	0.0020875	0.002075	0.001775	0.002625	0.7511375	0.7056	0.7695875	0.0022625	0.0017125	0.62905
1710.	0.4754875	0.0022	0.0024125	0.0022125	0.0018375	0.7494375	0.7026	0.76325	0.002325	0.0021875	0.6335625
1720.	0.4762625	0.002175	0.00195	0.00185	0.001725	0.7505875	0.711925	0.7684625	0.0018	0.002025	0.6326625
1730.	0.4753375	0.0023125	0.0014875	0.0021625	0.0018375	0.751275	0.712	0.7647	0.0025375	0.0017875	0.6358375
1740.	0.477775	0.00195	0.002025	0.00235	0.00175	0.748925	0.7103	0.7623875	0.001725	0.002375	0.6416625
1750.	0.47465	0.0021625	0.001875	0.002375	0.0020875	0.7494125	0.7039375	0.7633	0.001675	0.0017125	0.6393
1760.	0.4802875	0.0016625	0.002125	0.0022	0.0016375	0.751	0.705325	0.76205	0.00205	0.0018	0.6460625
1770.	0.4775625	0.0020625	0.0018375	0.0016375	0.0017375	0.749025	0.706225	0.7665125	0.0019125	0.0022875	0.6504125
1780.	0.4795375	0.002075	0.001875	0.0018	0.0019875	0.7510375	0.703775	0.76665	0.00245	0.0019125	0.65355
1790.	0.4755	0.0020875	0.002275	0.00205	0.001725	0.7483625	0.7052	0.76395	0.002175	0.0021875	0.6616
1800.	0.48265	0.0017875	0.0019	0.001275	0.0023125	0.7538125	0.7080375	0.766725	0.0018875	0.002	0.6648875
1810.	0.4806875	0.002275	0.0019375	0.002075	0.001925	0.7508375	0.7101125	0.766675	0.0019375	0.0018125	0.6740375
1820.	0.4818125	0.0023875	0.0018	0.0024625	0.0019875	0.7561375	0.708425	0.76435	0.0017875	0.0028875	0.6760875
1830.	0.4831125	0.0017	0.00175	0.0024875	0.0019125	0.7469875	0.7016125	0.7679625	0.00175	0.00215	0.68175
1840.	0.4775625	0.0016625	0.00195	0.0019125	0.001475	0.7471875	0.700075	0.7717125	0.0022875	0.0023375	0.681475
1850.	0.477175	0.0017375	0.0018125	0.001925	0.00165	0.74675	0.6994875	0.771025	0.0019875	0.0016625	0.6842125
1860.	0.4814125	0.002075	0.001625	0.0022625	0.0021875	0.751175	0.70645	0.7651375	0.001775	0.00175	0.6894875
1870.	0.4817	0.001925	0.002475	0.0020875	0.0019625	0.748925	0.711025	0.77175	0.002575	0.0021375	0.7044875
1880.	0.4790875	0.0022375	0.0016375	0.0016625	0.0025875	0.75635	0.7139125	0.76955	0.0019875	0.0019	0.706975
1890.	0.48375	0.001975	0.0022875	0.0016125	0.00205	0.7557125	0.711125	0.7735125	0.002275	0.0018625	0.7172
1900.	0.4838375	0.00195	0.0021	0.002425	0.0017625	0.753025	0.7087125	0.7765625	0.0021875	0.00205	0.7177125
1910.	0.4862	0.0018625	0.001925	0.00185	0.0020375	0.743825	0.708675	0.7734125	0.0019375	0.001725	0.7161875
1920.	0.48415	0.0027125	0.0019375	0.0022	0.00175	0.7487	0.709875	0.7768375	0.0019625	0.001975	0.72075
1930.	0.486	0.0015625	0.0021875	0.0020875	0.0017875	0.749125	0.70485	0.7782	0.00195	0.0020875	0.7262625
1940.	0.483525	0.00245	0.0021625	0.0020625	0.002175	0.7508125	0.7057375	0.7756	0.0027	0.0021875	0.7237125
1950.	0.49165	0.002075	0.0017625	0.0017875	0.0019875	0.7509	0.7117625	0.7771125	0.0019375	0.0018	0.72585
1960.	0.4877	0.0014625	0.001975	0.00215	0.001975	0.7520625	0.7140375	0.7707375	0.002025	0.002	0.7338875
1970.	0.4879875	0.0015625	0.0026625	0.0023125	0.0021	0.75185	0.7071625	0.769925	0.0015	0.0018625	0.7301375
1980.	0.4895875	0.0016625	0.0018125	0.0016875	0.0017625	0.7521875	0.7092625	0.774625	0.0021625	0.0019625	0.7322125
1990.	0.4897375	0.0017375	0.00225	0.002325	0.002175	0.75745	0.7080125	0.771925	0.0017125	0.0018375	0.72555
2000.	0.48625	0.002125	0.0023	0.0021375	0.00145	0.751725	0.708125	0.775425	0.00155	0.0024625	0.7307625
2010.	0.4868625	0.002225	0.001625	0.0024875	0.0020375	0.75585	0.7056625	0.7722125	0.0019	0.001825	0.7297375
2020.	0.4886625	0.001525	0.001675	0.0015875	0.0020625	0.753925	0.7112125	0.773225	0.002475	0.002375	0.738725
2030.	0.4873625	0.002	0.0016375	0.001575	0.002325	0.756275	0.7106625	0.7730375	0.0016	0.0021375	0.734175
2040.	0.48755	0.002075	0.00175	0.001875	0.0021375	0.7527	0.7083625	0.7732875	0.0018875	0.0018	0.7339375
2050.	0.4853	0.0019	0.00135	0.002125	0.002675	0.7539625	0.71215	0.769825	0.0016	0.0020125	0.73685
2060.	0.4833125	0.0018375	0.0022	0.0017625	0.00245	0.7493625	0.715025	0.7674375	0.002025	0.00155	0.7365875
2070.	0.4908125	0.00185	0.0020625	0.0021	0.001925	0.74875	0.711925	0.7779625	0.0021375	0.0018125	0.737725
2080.	0.48985	0.0018625	0.00185	0.0021875	0.0025125	0.7484	0.709775	0.777125	0.001925	0.0020375	0.7381875
2090.	0.4849625	0.002075	0.002	0.0021625	0.00185	0.74965	0.71105	0.7733375	0.001825	0.0034125	0.7451
2100.	0.4873375	0.0018	0.0020375	0.0021125	0.0025125	0.752625	0.7101	0.7797	0.0018375	0.00425	0.747175
2110.	0.4853375	0.0014875	0.001775	0.002475	0.0021625	0.753525	0.71075	0.778125	0.0019875	0.0045125	0.74665
2120.	0.4885625	0.00195	0.0024	0.0019375	0.002125	0.7531375	0.7112375	0.7779625	0.0017375	0.004225	0.7382875
2130.	0.4878	0.002125	0.0021375	0.00185	0.002125	0.752925	0.7108875	0.780275	0.00195	0.0050625	0.7402125
2140.	0.4886375	0.0022125	0.0017875	0.0021375	0.0022	0.7447625	0.7072375	0.777025	0.0025625	0.0086375	0.740175
2150.	0.4845375	0.002125	0.00215	0.002325	0.0018	0.7453125	0.710225	0.77645	0.002275	0.0094125	0.7399875
2160.	0.4848	0.0016625	0.0023625	0.0015375	0.00225	0.7439625	0.7136375	0.7758375	0.0024125	0.0121625	0.7446125
2170.	0.4852	0.0021875	0.00195	0.0021375	0.0020375	0.741775	0.710675	0.7773	0.001975	0.0171875	0.7416125
2180.	0.48905	0.0021625	0.0020125	0.0018125	0.0022375	0.7494875	0.7091875	0.77845	0.00165	0.02165	0.741875
2190.	0.4868625	0.0021	0.0018	0.0022375	0.0019875	0.75465	0.717675	0.7783	0.0021	0.0274	0.7453625
2200.	0.48725	0.0020125	0.0020875	0.001775	0.002025	0.7496875	0.7127	0.7751375	0.002525	0.03595	0.7515
2210.	0.482625	0.0015875	0.00235	0.001825	0.0017375	0.74865	0.712125	0.7812625	0.00185	0.0441375	0.7465
2220.	0.4875125	0.0026875	0.00185	0.0020375	0.0020375	0.7456375	0.7120625	0.78165	0.0019625	0.054125	0.745075
2230.	0.4834125	0.0021125	0.0017625	0.0020625	0.0018375	0.7448125	0.7089875	0.7793625	0.0020875	0.06345	0.74595
2240.	0.47935	0.0021375	0.00185	0.0020875	0.0024375	0.7528875	0.716625	0.7797875	0.0018	0.0773625	0.7399875
2250.	0.4870625	0.0019125	0.0019625	0.0022125	0.0021	0.7553125	0.7183875	0.7766875	0.0021	0.0897375	0.7400125
2260.	0.490175	0.0020625	0.001675	0.00225	0.001475	0.7484375	0.7122625	0.7771625	0.002475	0.1025	0.73975
2270.	0.4835	0.0023375	0.0022875	0.002	0.0018875	0.7524	0.7206625	0.7819375	0.0020625	0.118825	0.7432625
2280.	0.48565	0.0021875	0.0024	0.0019	0.0021	0.7546	0.7164125	0.7819625	0.001975	0.1335875	0.739925
2290.	0.4872375	0.0023375	0.0021625	0.0021125	0.0022375	0.7537	0.7168	0.782375	0.002625	0.15205	0.741025
2300.	0.4888375	0.001975	0.0019625	0.001975	0.0021125	0.7478875	0.7146125	0.7773375	0.0019875	0.16715	0.739675
2310.	0.4894875	0.0019625	0.0018875	0.0016875	0.002075	0.755125	0.7144625	0.7738625	0.001675	0.1843125	0.739725
2320.	0.488725	0.002	0.0021	0.0023125	0.0022375	0.75535	0.7117	0.7788	0.001775	0.2046375	0.7395375
2330.	0.48925	0.001725	0.00175	0.0017625	0.0025375	0.75655	0.7140125	0.7802375	0.0017625	0.225325	0.7399375
2340.	0.49625	0.00205	0.0017625	0.0021125	0.0018125	0.7493125	0.713025	0.7759625	0.0024375	0.2363125	0.7395875
2350.	0.4972375	0.00205	0.001825	0.001525	0.0026	0.7586375	0.7100625	0.7733	0.00235	0.2636875	0.74815
2360.	0.4934	0.0022625	0.0022375	0.0019125	0.0020375	0.7580875	0.71605	0.777525	0.00205	0.27625	0.74745
2370.	0.4920625	0.002325	0.002225	0.0022875	0.0019125	0.75615	0.7116125	0.7733625	0.0017	0.2893875	0.7445125
2380.	0.4896875	0.00195	0.002025	0.002	0.002625	0.7650625	0.70995	0.7753375	0.0026	0.3102375	0.7484375
2390.	0.4849	0.002025	0.002275	0.0021375	0.0017125	0.759325	0.7079875	0.776975	0.0016875	0.3287375	0.7466625
2400.	0.49355	0.0016625	0.0015125	0.0021375	0.0018625	0.7549	0.708125	0.774725	0.0020375	0.3463875	0.7443875
2410.	0.4911	0.002325	0.002325	0.001725	0.00185	0.7557125	0.711975	0.77705	0.0027875	0.3504	0.7429125
2420.	0.4985875	0.0022625	0.00185	0.00165	0.0019125	0.7523625	0.7079	0.780375	0.0022875	0.3577625	0.7487
2430.	0.4892875	0.0017625	0.0019	0.0017875	0.00225	0.7531875	0.709	0.7806625	0.002125	0.3688625	0.7442625
2440.	0.490075	0.001925	0.0020125	0.0022375	0.0021375	0.751025	0.7083875	0.7788875	0.0019	0.3786875	0.7511125
2450.	0.48875	0.00155	0.0022375	0.00145	0.00265	0.7510625	0.7107875	0.785925	0.0016375	0.3917125	0.7504125
2460.	0.493925	0.00205	0.0013875	0.0017625	0.001975	0.757775	0.7091625	0.7781125	0.0024375	0.394525	0.749425
2470.	0.4971375	0.0018125	0.0021375	0.0025875	0.001925	0.7558375	0.70905	0.7811875	0.0021625	0.4055	0.75265
2480.	0.494925	0.0018125	0.0018125	0.0017375	0.0020625	0.757175	0.706	0.7818625	0.0020625	0.41515	0.7489875
2490.	0.4978375	0.0020125	0.0018875	0.001525	0.0019	0.75635	0.7096125	0.7774	0.00175	0.4261375	0.7504875
2500.	0.4994	0.002375	0.00145	0.0017625	0.0019	0.75475	0.708825	0.78065	0.002225	0.4303625	0.7461625
2510.	0.4944375	0.00215	0.0020625	0.0022875	0.0019375	0.757325	0.7078875	0.7790375	0.0017125	0.4276875	0.7491125
2520.	0.4915	0.001725	0.0023	0.0027875	0.0014875	0.757	0.7112375	0.780125	0.00285	0.437725	0.750475
2530.	0.493975	0.0019875	0.0019375	0.0017375	0.002	0.76135	0.71255	0.7801875	0.0025625	0.4382875	0.751775
2540.	0.493175	0.0019125	0.0023	0.0017	0.0019875	0.7599625	0.7069875	0.782725	0.0034125	0.43595	0.7527625
2550.	0.492575	0.0014625	0.0020625	0.0018125	0.001225	0.762425	0.7071625	0.784375	0.0033875	0.442975	0.7571875
2560.	0.49185	0.002075	0.0017	0.0016375	0.0016875	0.766075	0.7102	0.77605	0.0040375	0.4462875	0.7554625
2570.	0.495125	0.0015625	0.0021625	0.001975	0.0020625	0.764	0.7102375	0.7816	0.004075	0.446325	0.7580375
2580.	0.5007375	0.00165	0.0021875	0.0019375	0.0019125	0.7603375	0.7079625	0.783725	0.0049125	0.449625	0.762825
2590.	0.5041375	0.001925	0.0021625	0.0021875	0.0023125	0.766825	0.714875	0.782125	0.0077375	0.448775	0.766425
2600.	0.499675	0.0019625	0.0023875	0.00185	0.001925	0.7621625	0.713375	0.7853875	0.0097625	0.4515375	0.767225
2610.	0.5031125	0.0015875	0.0020875	0.002475	0.002025	0.7626875	0.71565	0.784825	0.0124375	0.4538875	0.7657125
2620.	0.50625	0.001725	0.0022125	0.0020375	0.0020375	0.7636875	0.7124	0.7834	0.0181375	0.4544625	0.76595
2630.	0.500975	0.0022125	0.0017875	0.0015	0.0020625	0.7627875	0.71005	0.7898875	0.023475	0.4600625	0.76605
2640.	0.5005875	0.0023875	0.0023125	0.0021	0.00175	0.76625	0.7101625	0.77845	0.0292375	0.4620875	0.7605125
2650.	0.5034	0.0018375	0.0019625	0.0024	0.001925	0.7607875	0.7118125	0.7859875	0.0355625	0.4704	0.762825
2660.	0.5013625	0.0018375	0.002125	0.00155	0.0022	0.7649	0.7140875	0.7841875	0.0443125	0.4701375	0.7593625
2670.	0.4995	0.0019375	0.0020125	0.0019625	0.0018125	0.7666	0.713225	0.7809	0.0585125	0.468675	0.764125
2680.	0.5046125	0.0017375	0.0018375	0.002425	0.001875	0.76445	0.7071375	0.7818375	0.070825	0.47165	0.76485
2690.	0.5050125	0.002475	0.0019375	0.00205	0.0022125	0.7694125	0.71305	0.7866625	0.0843125	0.46965	0.7625375
2700.	0.5090625	0.0018625	0.0023625	0.00205	0.0017375	0.77305	0.7141625	0.784675	0.10175	0.4760375	0.765325
2710.	0.5089	0.0017375	0.0020375	0.0018625	0.0020875	0.7712375	0.7130875	0.78495	0.12945	0.4730875	0.7619
2720.	0.507825	0.0020125	0.001875	0.0012875	0.0020625	0.771875	0.7132125	0.7862625	0.1513	0.4738625	0.765925
2730.	0.5038875	0.00215	0.0018875	0.0023375	0.001925	0.7718	0.7179375	0.78075	0.1769375	0.4706125	0.762775
2740.	0.51065	0.0023125	0.002375	0.0025375	0.0017375	0.7719625	0.716325	0.7810125	0.2027625	0.4749	0.7638875
2750.	0.5098875	0.00165	0.001875	0.002075	0.001975	0.7734125	0.7167	0.7822375	0.2331625	0.4724625	0.7646
2760.	0.5050875	0.00245	0.0020125	0.00215	0.00195	0.776775	0.71805	0.7837875	0.2583625	0.475375	0.762525
2770.	0.50165	0.0020625	0.0020875	0.0017375	0.001525	0.775025	0.7169875	0.780475	0.2891625	0.4778875	0.7597625
2780.	0.501975	0.0025875	0.0021625	0.0020625	0.00235	0.7706125	0.71435	0.7786	0.320375	0.4772625	0.75545
2790.	0.5029375	0.00175	0.00195	0.00185	0.00205	0.776575	0.7119875	0.777825	0.349625	0.477175	0.7575125
2800.	0.5064125	0.0025125	0.00165	0.0021625	0.002	0.776275	0.7060875	0.7836125	0.374625	0.4832	0.763825
2810.	0.510775	0.00245	0.0017	0.002025	0.0018375	0.7722875	0.709825	0.78515	0.403375	0.4848875	0.764125
2820.	0.5093625	0.00225	0.0020875	0.002225	0.0026125	0.779875	0.7144	0.7869	0.426675	0.48335	0.7643
2830.	0.5100125	0.00215	0.0020875	0.00195	0.0019625	0.775175	0.7086625	0.7869125	0.4431125	0.480025	0.7613875
2840.	0.5147125	0.0022875	0.0021875	0.002075	0.0025625	0.7766375	0.7107875	0.781475	0.4608125	0.4784875	0.7646875
2850.	0.5123	0.0021125	0.0021625	0.0023125	0.001725	0.77895	0.713375	0.78875	0.4774125	0.4842375	0.760975
2860.	0.5154625	0.0020875	0.002575	0.0019375	0.001925	0.7827125	0.7105125	0.7873375	0.4905625	0.4795625	0.7667
2870.	0.515075	0.0019875	0.0022625	0.0018875	0.001875	0.779525	0.713275	0.7881125	0.5055375	0.473475	0.7699
2880.	0.5147625	0.001925	0.0022875	0.0023875	0.001875	0.779625	0.713675	0.7857625	0.5109625	0.4772	0.7632375
2890.	0.5117875	0.0021375	0.0021375	0.002025	0.001825	0.7831625	0.7123	0.7863875	0.5352125	0.4849	0.761375
2900.	0.51025	0.0022625	0.0019125	0.0016	0.0017875	0.7830375	0.7096375	0.7863	0.5487375	0.4830625	0.764625
2910.	0.5092875	0.0018875	0.00225	0.00155	0.002175	0.780325	0.71085	0.787825	0.560075	0.4813375	0.76515
2920.	0.513975	0.0018375	0.0019375	0.002075	0.0019625	0.775025	0.7098	0.784675	0.5732625	0.47925	0.76985
2930.	0.5122125	0.0027375	0.002275	0.0023	0.0017875	0.77775	0.7091625	0.78655	0.5883875	0.475175	0.76645
2940.	0.5088	0.00215	0.002225	0.0017125	0.0016625	0.7751625	0.711925	0.7891125	0.6021	0.47495	0.76185
2950.	0.5066125	0.0020875	0.0019	0.001625	0.0019375	0.776275	0.710925	0.7871	0.613625	0.481675	0.7617375
2960.	0.5105375	0.001975	0.0016	0.001775	0.001775	0.7753125	0.7148	0.7878	0.6246625	0.4819	0.7625375
2970.	0.5147	0.0022	0.00165	0.0018625	0.0019625	0.7796125	0.71355	0.7883625	0.6310875	0.480025	0.7643125
2980.	0.5126	0.002075	0.001575	0.0019	0.0013	0.7820625	0.7150875	0.78875	0.6457	0.4823875	0.76185
2990.	0.514675	0.0019875	0.0019625	0.0018625	0.0020375	0.7765375	0.7131625	0.78645	0.6495	0.4868125	0.766
3000.	0.5141875	0.001925	0.0019	0.0018375	0.0020125	0.77775	0.7105375	0.788425	0.659775	0.4829625	0.7623875
3010.	0.5180875	0.0018125	0.00285	0.0017125	0.00185	0.7740875	0.7065	0.7867625	0.6616125	0.487975	0.7626125
3020.	0.521675	0.0016	0.0025125	0.0017375	0.0021875	0.771525	0.711625	0.788025	0.6732	0.4844125	0.7587625
3030.	0.5181	0.0019625	0.002175	0.002225	0.0028125	0.7778375	0.7109875	0.7804625	0.6819	0.4845	0.7641875
3040.	0.5149	0.0020875	0.0021875	0.0022375	0.0020375	0.7806625	0.7125625	0.782225	0.6903875	0.4883375	0.7620375
3050.	0.515525	0.0021875	0.001675	0.0020125	0.001875	0.7784625	0.711175	0.7841	0.6946125	0.4881875	0.763925
3060.	0.5168875	0.0025625	0.0017625	0.0017875	0.0016875	0.7733	0.71155	0.78205	0.7000625	0.4916375	0.7628375
3070.	0.5194375	0.0021	0.0019125	0.001725	0.0021125	0.7810625	0.71095	0.7867625	0.701475	0.4921875	0.762475
3080.	0.5201	0.0021375	0.0016375	0.001725	0.0021875	0.7747875	0.7141	0.7858	0.6998	0.4887375	0.7614625
3090.	0.5176875	0.0033625	0.002075	0.002375	0.002025	0.7808875	0.711325	0.7819375	0.7051625	0.49335	0.761125
3100.	0.5147125	0.0029125	0.001625	0.0021625	0.001925	0.7766625	0.7073875	0.778375	0.7081	0.4978125	0.765625
3110.	0.5162	0.002675	0.0013125	0.001675	0.0027	0.78225	0.711025	0.7790125	0.712075	0.495	0.7625125
3120.	0.522825	0.0031625	0.0015875	0.002325	0.00225	0.779075	0.70755	0.7784875	0.7142	0.4993125	0.7663125
3130.	0.525675	0.002275	0.0018875	0.0018375	0.0021625	0.7824875	0.7145625	0.7873	0.7129875	0.5028	0.7654
3140.	0.5224875	0.0021625	0.00145	0.00195	0.00175	0.778375	0.714925	0.783925	0.7152625	0.5047625	0.7638875
3150.	0.5226125	0.00225	0.0020375	0.00225	0.0021	0.77925	0.709225	0.7840625	0.7126875	0.5023875	0.765525
3160.	0.521575	0.001975	0.0025125	0.0021625	0.00185	0.782125	0.7123	0.7857875	0.713675	0.500425	0.7618375
3170.	0.515675	0.00195	0.0021375	0.0019	0.00195	0.782025	0.7137	0.79375	0.7159875	0.5038875	0.7625875
3180.	0.5254	0.00225	0.001775	0.0019625	0.0016125	0.777875	0.709975	0.7820375	0.7200625	0.4987125	0.7665375
3190.	0.521125	0.0021625	0.002125	0.00205	0.0020125	0.78165	0.715675	0.7769	0.7175	0.497825	0.76605
3200.	0.519875	0.0018625	0.0020625	0.0022375	0.002025	0.7848	0.7135875	0.782675	0.7199875	0.5020625	0.762825
3210.	0.5195625	0.0024375	0.00235	0.0021	0.001875	0.7874875	0.7126375	0.7846375	0.718875	0.499225	0.7611375
3220.	0.515425	0.002175	0.0023125	0.0022375	0.00205	0.7854125	0.7121375	0.78295	0.719875	0.5030625	0.7648125
3230.	0.5183875	0.0021375	0.001875	0.0022625	0.002075	0.78325	0.716225	0.7846	0.722875	0.4978625	0.76325
3240.	0.5133875	0.00225	0.0018625	0.002125	0.0017125	0.78315	0.7061375	0.7826	0.7232625	0.4921875	0.7617375
3250.	0.5135	0.0019375	0.0023375	0.0022625	0.00175	0.7879875	0.710475	0.787775	0.7229	0.492075	0.7661875
3260.	0.515475	0.0019625	0.0020625	0.0017875	0.0022	0.7890875	0.709375	0.787	0.7197	0.5005375	0.768475
3270.	0.5148875	0.0018125	0.0025	0.0022625	0.00225	0.7927375	0.7088875	0.7877	0.7192125	0.4985	0.7598
3280.	0.5181	0.0021875	0.0018	0.0016375	0.002125	0.792175	0.7083875	0.787475	0.7209875	0.504625	0.764625
3290.	0.51395	0.0022125	0.001825	0.0015375	0.00215	0.79125	0.7084375	0.7842625	0.722575	0.5015875	0.76605
3300.	0.518425	0.0020625	0.0022875	0.0022125	0.002125	0.7973375	0.7146125	0.7866625	0.714475	0.4998	0.7649
3310.	0.5198625	0.0023	0.001825	0.0019625	0.001775	0.7968125	0.71085	0.788075	0.7133375	0.5014125	0.7671375
3320.	0.519775	0.0023	0.0026125	0.002025	0.001675	0.79525	0.7145875	0.7869625	0.7220125	0.5069625	0.76665
3330.	0.5241125	0.0022125	0.0017375	0.0017375	0.0017375	0.794375	0.712125	0.7865125	0.7159625	0.5038625	0.767625
3340.	0.5219	0.0023875	0.0022375	0.002725	0.0028125	0.797875	0.7103625	0.7859125	0.7203125	0.5062375	0.7681375
3350.	0.5231875	0.001825	0.0017375	0.0020875	0.0017125	0.802975	0.7068375	0.7863	0.718	0.5081375	0.767075
3360.	0.5158875	0.0023625	0.0020875	0.0021375	0.0022875	0.7921	0.71325	0.7843125	0.7163	0.5068125	0.7720625
3370.	0.5232875	0.0020375	0.00235	0.001625	0.001725	0.7943	0.7121375	0.7827625	0.7162125	0.507475	0.7693625
3380.	0.52025	0.0015625	0.0020375	0.002275	0.00195	0.79535	0.7100875	0.7816375	0.7177	0.5114875	0.76455
3390.	0.5245	0.002325	0.0027	0.0021625	0.001775	0.796125	0.7104125	0.7835875	0.7209	0.509125	0.7680625
3400.	0.5297875	0.0016	0.0020375	0.0016375	0.0015625	0.7985	0.7139	0.77755	0.7166625	0.510075	0.767875
3410.	0.5255875	0.001825	0.0021	0.0019375	0.0015125	0.80325	0.7121625	0.7767875	0.7170375	0.509325	0.7597375
3420.	0.5278375	0.001725	0.0019125	0.002	0.0018875	0.8065625	0.71335	0.7804125	0.726025	0.50635	0.7653625
3430.	0.52755	0.001425	0.002075	0.0019	0.001725	0.7989375	0.7143375	0.7757375	0.7172125	0.51305	0.7662
3440.	0.5299625	0.0017125	0.0023375	0.001625	0.0018125	0.7931625	0.713975	0.7793	0.7212625	0.51315	0.7650375
3450.	0.523	0.002575	0.001925	0.0023125	0.0019625	0.7947625	0.7155	0.7779125	0.720925	0.5169125	0.7678625
3460.	0.52565	0.00175	0.002175	0.001625	0.002175	0.7946875	0.7140125	0.7842875	0.7210125	0.5126	0.7639375
3470.	0.52565	0.001925	0.0015	0.0024	0.0018875	0.7886125	0.7102375	0.780925	0.7236375	0.5136375	0.763875
3480.	0.52	0.00185	0.0023375	0.0017	0.0025	0.797625	0.7071875	0.780625	0.71805	0.51315	0.7615625
3490.	0.522575	0.00195	0.002075	0.0015125	0.0021375	0.79825	0.7094	0.7769875	0.715875	0.5158125	0.766375
3500.	0.5248125	0.0016625	0.0020125	0.0017125	0.0021625	0.7976625	0.7111125	0.77555	0.714675	0.5163375	0.7713875
3510.	0.5356	0.001825	0.0021125	0.0019375	0.0020625	0.7990375	0.709325	0.7777375	0.71655	0.5227625	0.7699375
3520.	0.529175	0.0021125	0.0018625	0.002125	0.0018375	0.8031625	0.7126875	0.77755	0.722125	0.5202375	0.7696375
3530.	0.5298875	0.0023	0.00195	0.0023375	0.00205	0.8055	0.714125	0.7772875	0.7208875	0.521525	0.7679
3540.	0.5251625	0.0026375	0.001925	0.0023125	0.0016	0.8009375	0.712125	0.7762	0.724625	0.520225	0.7676125
3550.	0.5286625	0.0019375	0.001775	0.002275	0.002325	0.8041625	0.7136125	0.777875	0.7225375	0.515525	0.76525
3560.	0.531725	0.0021125	0.0020375	0.00175	0.0022	0.8066375	0.7131375	0.7808125	0.7285	0.522675	0.771775
3570.	0.528875	0.0018	0.0016875	0.0019375	0.0017625	0.8062125	0.7171125	0.785275	0.7316125	0.5203125	0.7685875
3580.	0.527275	0.001775	0.0018	0.0019375	0.0018625	0.8048375	0.710775	0.7783375	0.7297375	0.519975	0.7713875
3590.	0.52435	0.0019	0.001875	0.0021	0.001975	0.803425	0.716475	0.7810375	0.728675	0.517175	0.7675875
3600.	0.525275	0.00235	0.0014125	0.0018625	0.0020625	0.806325	0.7154875	0.7847	0.7280625	0.521675	0.766425
3610.	0.53025	0.0023	0.0017625	0.00285	0.0016375	0.8023625	0.7157375	0.7847375	0.7271	0.516125	0.7703125
3620.	0.5265875	0.002	0.001825	0.0018625	0.00225	0.8071375	0.708475	0.783075	0.727475	0.513775	0.76655
3630.	0.5325625	0.0023125	0.0012	0.0020125	0.0019125	0.8085	0.71495	0.7783625	0.7366	0.515175	0.7627125
3640.	0.5315875	0.0024	0.0024875	0.0023375	0.0020875	0.8044375	0.711375	0.7789	0.72155	0.5156625	0.76055
3650.	0.5353375	0.001775	0.002225	0.0018375	0.001825	0.8083375	0.7166125	0.7807125	0.729525	0.520225	0.769425
3660.	0.531825	0.0022125	0.0017625	0.0018375	0.0021625	0.8122	0.7158125	0.7810625	0.7210125	0.523075	0.7670125
3670.	0.530725	0.0024	0.00175	0.0021125	0.0015375	0.8136	0.7102625	0.7842	0.7288625	0.51985	0.765175
3680.	0.5327625	0.001775	0.0024375	0.002375	0.0024375	0.810525	0.7220625	0.7824	0.7272875	0.5219	0.7611875
3690.	0.5256875	0.0019625	0.00185	0.0014125	0.0024375	0.81385	0.7147625	0.7837125	0.7323875	0.5203875	0.7675
3700.	0.5312875	0.0022	0.002475	0.0012875	0.0022125	0.8157375	0.7155375	0.7813	0.7246875	0.51885	0.7712375
3710.	0.530725	0.00215	0.001625	0.0020625	0.002075	0.8111375	0.7159875	0.778925	0.72455	0.5186125	0.766
3720.	0.5328875	0.002125	0.001875	0.00215	0.0020125	0.8066375	0.71335	0.7826125	0.7307	0.526525	0.77125
3730.	0.5369625	0.0020125	0.0019625	0.00185	0.002575	0.81085	0.714625	0.7838	0.7270125	0.532175	0.7713
3740.	0.5346375	0.002175	0.0016125	0.0019125	0.0025875	0.815125	0.712325	0.7826375	0.729725	0.5236625	0.7644
3750.	0.5356125	0.002175	0.0014375	0.0019875	0.0021625	0.8087625	0.713425	0.7841375	0.7281375	0.5241375	0.7649375
3760.	0.5391875	0.00195	0.00215	0.0015375	0.0020125	0.8074125	0.7104375	0.77725	0.7310875	0.5246875	0.761425
3770.	0.5309375	0.0013875	0.002225	0.0021625	0.0020375	0.806425	0.706075	0.7808	0.7265625	0.5216375	0.77225
3780.	0.5353875	0.0016625	0.00175	0.002025	0.002175	0.80705	0.7104625	0.779	0.7261875	0.5231625	0.7715625
3790.	0.5334625	0.002225	0.002125	0.00185	0.0019375	0.802425	0.7095125	0.7786	0.7279	0.52105	0.77225
3800.	0.5344875	0.00205	0.0018625	0.001875	0.00195	0.8051375	0.7163125	0.7809375	0.7262125	0.5286125	0.7685125
3810.	0.53365	0.0018125	0.0017	0.00205	0.002325	0.8076875	0.7166125	0.77945	0.7275375	0.5259375	0.7648125
3820.	0.5317125	0.00285	0.0019375	0.001725	0.001825	0.808025	0.7104875	0.782725	0.727875	0.5218625	0.77245
3830.	0.53345	0.002125	0.001475	0.0016125	0.002225	0.80575	0.7155	0.7795875	0.7308375	0.5249875	0.764125
3840.	0.529	0.0020875	0.0017	0.0018375	0.002325	0.807425	0.7126	0.7789625	0.73395	0.5263125	0.770975
3850.	0.531875	0.0021625	0.0020375	0.001975	0.0017875	0.8071375	0.7095	0.7838375	0.7291875	0.52555	0.7690125
3860.	0.530475	0.0023	0.001725	0.0019	0.0022125	0.8042125	0.7105375	0.7832625	0.7331	0.5229125	0.7690125
3870.	0.5310125	0.0022	0.0018	0.0015875	0.0021625	0.8071	0.711775	0.7745375	0.727675	0.5254875	0.766375
3880.	0.5337	0.0021125	0.00195	0.0024625	0.0026	0.812275	0.713375	0.7786875	0.7330125	0.5276875	0.768975
3890.	0.5327625	0.0020875	0.0015125	0.0020875	0.002075	0.8106	0.7112375	0.7841375	0.7272375	0.530925	0.765425
3900.	0.5284375	0.0017125	0.0019625	0.00275	0.0016125	0.81395	0.71195	0.781375	0.725875	0.530425	0.7707125
3910.	0.532725	0.00195	0.0017125	0.00205	0.0021375	0.812325	0.709875	0.778475	0.7305	0.5302875	0.767525
3920.	0.5282375	0.002125	0.0016375	0.0019875	0.001525	0.8143	0.7096	0.7827	0.734025	0.5299875	0.77115
3930.	0.53345	0.0018	0.0017625	0.0020125	0.0019875	0.8148125	0.7127375	0.7779	0.7345125	0.5282875	0.7690125
3940.	0.537025	0.002375	0.0023375	0.0019875	0.00175	0.8119875	0.710975	0.7772125	0.7310625	0.52685	0.7729375
3950.	0.5394	0.0018625	0.0016375	0.002075	0.00255	0.814125	0.7106375	0.7790875	0.72995	0.5265125	0.768975
3960.	0.5356625	0.00175	0.00185	0.0017125	0.0018625	0.81195	0.71265	0.781225	0.7291875	0.5271625	0.7751375
3970.	0.5316625	0.001675	0.0023875	0.0018	0.0021375	0.8135625	0.71005	0.7787375	0.7305625	0.531225	0.7671375
3980.	0.531275	0.002175	0.0013625	0.00195	0.0020625	0.8129875	0.7140625	0.779375	0.73435	0.534625	0.7689875
3990.	0.53665	0.002025	0.0025125	0.00225	0.0019625	0.8116625	0.7064	0.7813375	0.72995	0.5295125	0.7664625
4000.	0.5374375	0.002225	0.002	0.0021125	0.0028375	0.809	0.7089125	0.7771	0.730325	0.528375	0.76975
4010.	0.5411625	0.0014875	0.002425	0.0021	0.001875	0.81485	0.7100625	0.7775	0.7303375	0.5338	0.771975
4020.	0.5373875	0.0024125	0.0021125	0.002375	0.0016375	0.8142	0.71085	0.7784875	0.7301	0.53305	0.774125
4030.	0.540225	0.0021875	0.0021875	0.0019875	0.0021125	0.8196375	0.7151625	0.7755125	0.7250125	0.53365	0.768925
4040.	0.537075	0.0019	0.0019	0.001475	0.0019625	0.814775	0.7176125	0.7729375	0.733125	0.530925	0.7743375
4050.	0.5335	0.001975	0.0020625	0.0021125	0.0018125	0.814825	0.713075	0.7778375	0.72965	0.5330375	0.7689875
4060.	0.54075	0.002475	0.0020875	0.002475	0.0020875	0.810875	0.7166	0.7787625	0.733675	0.5376625	0.7657875
4070.	0.5321625	0.001925	0.001675	0.0018625	0.002175	0.8159	0.71095	0.7766	0.7315625	0.5365	0.7648125
4080.	0.5370875	0.001925	0.00215	0.0015875	0.0023125	0.8139	0.7139125	0.7758125	0.73345	0.533025	0.77015
4090.	0.53075	0.0016625	0.0023375	0.002025	0.00215	0.814075	0.711875	0.7790875	0.731375	0.536225	0.7734
4100.	0.539525	0.0022	0.001675	0.00245	0.0019	0.81485	0.7110375	0.78435	0.731575	0.536275	0.7676375
4110.	0.535325	0.0027	0.0018875	0.002075	0.0022625	0.8120375	0.711375	0.7802125	0.7323625	0.5370875	0.7765375
4120.	0.5318875	0.002425	0.0025	0.0017625	0.00205	0.808225	0.7139125	0.781025	0.7295125	0.535125	0.7722875
4130.	0.5346125	0.0022875	0.0016375	0.00185	0.002	0.8128	0.713825	0.784	0.729325	0.5343375	0.776225
4140.	0.528375	0.0018875	0.0019375	0.0023625	0.0015625	0.8128625	0.7165875	0.7846875	0.727975	0.5366375	0.7709375
4150.	0.531325	0.0021625	0.0017625	0.00255	0.002275	0.810475	0.7145375	0.784225	0.7332375	0.5318	0.7681625
4160.	0.5274875	0.0018	0.002125	0.0018375	0.0024	0.81075	0.7087375	0.781475	0.7334375	0.5344125	0.767325
4170.	0.5350375	0.0017	0.00195	0.0016375	0.0017125	0.81205	0.7083625	0.780575	0.730525	0.53265	0.7662875
4180.	0.5318625	0.001775	0.0024125	0.0017375	0.002325	0.81555	0.7061	0.7784	0.7327875	0.5334375	0.7707875
4190.	0.532525	0.00155	0.0021875	0.0016875	0.002225	0.81325	0.711925	0.7823875	0.7323375	0.5332125	0.766175
4200.	0.5301625	0.001825	0.001825	0.0020625	0.0018375	0.8137	0.71155	0.7792625	0.7370375	0.5347125	0.7620875
4210.	0.5341	0.0027375	0.0017625	0.0018125	0.0019375	0.8169125	0.7130625	0.7817125	0.7308125	0.540325	0.767875
4220.	0.53325	0.001925	0.002175	0.0017125	0.002	0.8155625	0.7113875	0.7797	0.730775	0.53405	0.768175
4230.	0.5278125	0.002025	0.0020875	0.0016125	0.00205	0.8116375	0.7141375	0.78235	0.73565	0.534625	0.7665
4240.	0.5255	0.0022375	0.0017375	0.0015	0.002275	0.8149125	0.7137	0.7800875	0.7276625	0.5284	0.768175
4250.	0.5326375	0.0019375	0.0017125	0.0023	0.0020625	0.8150125	0.7109625	0.787425	0.725825	0.5341875	0.770875
4260.	0.5273125	0.0020125	0.0025875	0.0020875	0.0016875	0.8185	0.7146375	0.7842375	0.7278875	0.5394125	0.7696125
4270.	0.5241875	0.00135	0.0023875	0.0024375	0.00175	0.816425	0.7125625	0.783275	0.7275125	0.5407875	0.7727875
4280.	0.5290125	0.002125	0.002425	0.00205	0.0017125	0.8143625	0.7140125	0.7826375	0.7272	0.5377875	0.7727
4290.	0.5319625	0.002025	0.002025	0.0018875	0.0019375	0.8171625	0.7103	0.7726375	0.7269375	0.540775	0.7718
4300.	0.5356125	0.0023875	0.00195	0.0020375	0.002325	0.8172	0.7091	0.781525	0.7344375	0.541875	0.7718375
4310.	0.5305375	0.001825	0.0017625	0.0021625	0.0020875	0.816225	0.7073	0.7758625	0.7332875	0.5387875	0.7657375
4320.	0.5320375	0.001775	0.0020875	0.00175	0.002025	0.8175125	0.6995125	0.7836125	0.737825	0.537525	0.7721625
4330.	0.53215	0.0024	0.0021625	0.0017375	0.0017125	0.814625	0.7069875	0.7786	0.7301625	0.53835	0.774925
4340.	0.5332	0.0018125	0.001975	0.0025	0.002025	0.8135625	0.7083375	0.7823375	0.73365	0.5413875	0.77155
4350.	0.53315	0.0021125	0.0019625	0.0020625	0.00115	0.8144	0.703325	0.781075	0.7295625	0.5430375	0.7733625
4360.	0.5343125	0.0018375	0.0018	0.0018	0.0023	0.8137	0.7057375	0.7830625	0.7264625	0.5340375	0.7696125
4370.	0.5287625	0.0019875	0.0021625	0.0017625	0.0027625	0.8094	0.703575	0.7864625	0.7362375	0.5346125	0.769975
4380.	0.5290625	0.0019875	0.001775	0.0029875	0.0019875	0.8113	0.709025	0.7862625	0.7323	0.534375	0.7670625
4390.	0.528225	0.002025	0.0020125	0.001175	0.0016	0.815225	0.71145	0.7841625	0.7321375	0.535075	0.7677
4400.	0.5283625	0.0022125	0.0022875	0.0022375	0.0020875	0.81105	0.7147125	0.7857875	0.734	0.5348625	0.7665
4410.	0.528875	0.002075	0.0022625	0.001975	0.0023375	0.806475	0.7075	0.7844	0.733525	0.5358625	0.7660125
4420.	0.5276125	0.002175	0.0019125	0.001925	0.0027125	0.8096125	0.70855	0.7849375	0.732325	0.5321625	0.7691375
4430.	0.522625	0.0024	0.0017625	0.0017375	0.0026125	0.811425	0.7122125	0.788075	0.7333	0.5337375	0.7650375
4440.	0.5238125	0.0023125	0.0013875	0.0017125	0.00275	0.811	0.70725	0.7837	0.7383375	0.533975	0.7696625
4450.	0.526	0.002025	0.001825	0.002175	0.0026125	0.8103875	0.7072375	0.7855125	0.739825	0.534875	0.768775
4460.	0.5235625	0.0016125	0.002225	0.0017	0.0019	0.81095	0.709925	0.7841375	0.7388625	0.5326875	0.7679
4470.	0.5226625	0.002125	0.0022125	0.0017875	0.0017625	0.8106	0.7121125	0.7825375	0.7400625	0.5283375	0.7709
4480.	0.5209375	0.0016125	0.00185	0.002025	0.0020875	0.8179	0.7054	0.7877	0.739375	0.5295875	0.7694625
4490.	0.5272375	0.002325	0.00225	0.0021	0.00225	0.811975	0.7083875	0.7852	0.7434375	0.5346875	0.7666
4500.	0.5231125	0.001975	0.0016125	0.0018	0.0015	0.813775	0.7067375	0.783375	0.7398875	0.5345875	0.7705625
4510.	0.5292125	0.0021625	0.0024	0.0018625	0.0020625	0.8142375	0.7062875	0.781675	0.740425	0.5386875	0.7658625
4520.	0.5297125	0.002325	0.0018	0.0025375	0.0025	0.806675	0.7105875	0.7833375	0.7399625	0.53615	0.776075
4530.	0.53125	0.0021	0.002125	0.0017875	0.0016375	0.81025	0.71275	0.788	0.74145	0.539725	0.772625
4540.	0.5268625	0.0016875	0.0022	0.0022375	0.0016875	0.80805	0.7091875	0.782575	0.7357	0.5389125	0.766125
4550.	0.53195	0.002325	0.0020375	0.0014875	0.0021875	0.8052625	0.70965	0.781125	0.7361625	0.537575	0.7648
4560.	0.5255	0.001525	0.0015875	0.0019875	0.0019125	0.807025	0.7092	0.7808	0.732975	0.5381375	0.7704375
4570.	0.5224375	0.0016875	0.001925	0.0021	0.002525	0.8138	0.711625	0.7806875	0.7331375	0.5363875	0.7654125
4580.	0.52005	0.0023125	0.0021875	0.0021375	0.001975	0.813925	0.7132625	0.7845875	0.7356375	0.5360375	0.7609625
4590.	0.525525	0.0024375	0.0020625	0.0017	0.001975	0.80855	0.711425	0.7808375	0.74105	0.5372	0.768375
4600.	0.52695	0.00185	0.0018875	0.0018625	0.002275	0.811375	0.71375	0.7802375	0.739925	0.536725	0.764325
4610.	0.5264625	0.002425	0.002025	0.002075	0.0019125	0.8117375	0.7105	0.7805625	0.7355	0.5370625	0.766825
4620.	0.5310375	0.00185	0.002575	0.00245	0.0018125	0.8120375	0.7090375	0.7786	0.7333	0.5398125	0.778075
4630.	0.533	0.0018375	0.001825	0.0018	0.0021	0.8081	0.7165875	0.7792875	0.7425	0.5404875	0.768025
4640.	0.5313875	0.0016875	0.002175	0.001825	0.002375	0.808075	0.7158125	0.7784125	0.743375	0.53855	0.7702625
4650.	0.5278375	0.0021625	0.0017875	0.00245	0.0023	0.8097125	0.7179375	0.782625	0.740625	0.533525	0.776075
4660.	0.5289375	0.0023125	0.002075	0.002625	0.0020875	0.810525	0.717175	0.78105	0.7395875	0.540175	0.7652875
4670.	0.5325875	0.0016875	0.0021125	0.0021	0.0018875	0.8079375	0.7197125	0.7822625	0.7352875	0.5329375	0.7727375
4680.	0.540075	0.0019875	0.0016625	0.002175	0.001425	0.8131375	0.7204625	0.784275	0.7424375	0.5322	0.7683625
4690.	0.53795	0.001575	0.0015875	0.0023625	0.001625	0.8132875	0.7137625	0.78065	0.7450375	0.5374	0.769025
4700.	0.5367	0.0017125	0.0017875	0.002	0.002125	0.8131625	0.715425	0.78275	0.7439125	0.542325	0.7771625
4710.	0.5347375	0.00175	0.0020625	0.0017375	0.0024	0.80785	0.714525	0.7824875	0.7417125	0.5367375	0.770325
4720.	0.5282	0.0019125	0.002125	0.00205	0.0016125	0.8122875	0.7108875	0.7849	0.7442375	0.5407375	0.7715875
4730.	0.536825	0.001925	0.0020875	0.002075	0.002625	0.8147875	0.71115	0.7773625	0.7361	0.5402125	0.769125
4740.	0.5344125	0.0017	0.0018875	0.00225	0.0016125	0.8122375	0.717525	0.7800875	0.73755	0.547875	0.7739375
4750.	0.53785	0.0029	0.0020875	0.00225	0.0032	0.8095625	0.71145	0.785325	0.7434375	0.54255	0.7743375
4760.	0.5369125	0.0022875	0.0021625	0.0018125	0.001775	0.8066375	0.7106375	0.7851125	0.7473125	0.5459625	0.7703625
4770.	0.5400125	0.0019375	0.0015625	0.0022375	0.0022125	0.8094	0.707	0.7827375	0.743325	0.5545875	0.7722
4780.	0.532225	0.0022625	0.0014625	0.0020625	0.0017875	0.81115	0.7135625	0.78685	0.7387375	0.5498625	0.7706125
4790.	0.5362875	0.0018	0.0019125	0.0026125	0.0016875	0.8133375	0.7133375	0.7816625	0.746725	0.5415625	0.7710125
4800.	0.538725	0.0017875	0.0019625	0.0019125	0.0019	0.8080125	0.712375	0.7758125	0.7417875	0.54665	0.7701875
4810.	0.5357625	0.001675	0.0019875	0.002275	0.0022625	0.8054625	0.70535	0.7782875	0.7397	0.5420375	0.7706125
4820.	0.541075	0.0017375	0.0014	0.001725	0.001975	0.8060125	0.7107	0.7806625	0.74645	0.540725	0.7681
4830.	0.5373	0.0014875	0.001625	0.00135	0.00215	0.8103	0.7113	0.7835625	0.7404375	0.5387375	0.7656125
4840.	0.5306125	0.002225	0.001675	0.0020625	0.001875	0.809475	0.7130375	0.783325	0.7429875	0.536525	0.7693375
4850.	0.5306375	0.00185	0.00205	0.0023375	0.0017125	0.8091625	0.7126	0.7836125	0.7376125	0.5395	0.767025
4860.	0.534825	0.0018875	0.002175	0.0027375	0.001875	0.81335	0.710925	0.7850625	0.746225	0.5409625	0.766975
4870.	0.5346	0.0019625	0.001775	0.0028375	0.0019625	0.8100375	0.7092	0.7859875	0.7425625	0.545525	0.77015
4880.	0.5319375	0.0023375	0.0020125	0.0030125	0.0018375	0.808625	0.70905	0.787625	0.7466	0.5438125	0.769675
4890.	0.5354875	0.001975	0.0019125	0.0043625	0.00175	0.81215	0.7152625	0.7827625	0.7466	0.5422375	0.766925
4900.	0.5387625	0.002	0.0022875	0.006225	0.001975	0.81245	0.713125	0.7844625	0.73945	0.544125	0.77185
4910.	0.538775	0.0018625	0.002175	0.007425	0.00175	0.811925	0.711525	0.7821	0.7430875	0.552175	0.773925
4920.	0.5378	0.002725	0.002	0.0096625	0.0016875	0.8103625	0.7108375	0.7862625	0.7449	0.548825	0.770925
4930.	0.540975	0.0018375	0.0019125	0.013075	0.0019375	0.810925	0.7117625	0.7842375	0.74645	0.54985	0.7706625
4940.	0.5379125	0.001775	0.0022	0.0154875	0.0021375	0.805375	0.7144875	0.785375	0.7468375	0.543925	0.7726375
4950.	0.539525	0.0020875	0.0020875	0.020625	0.0016625	0.8099625	0.7048375	0.7854	0.745425	0.5469875	0.7728375
4960.	0.539525	0.0019375	0.002	0.025525	0.0020125	0.80625	0.711475	0.7795875	0.740225	0.55125	0.7719
4970.	0.535025	0.0027	0.001475	0.0311875	0.0015125	0.809925	0.711725	0.7879	0.7470625	0.5524875	0.77655
4980.	0.53515	0.0017125	0.00235	0.0381	0.0023375	0.8097375	0.716625	0.77805	0.74875	0.55305	0.7689625
4990.	0.5353625	0.0022625	0.001975	0.0455125	0.0024625	0.8127875	0.711325	0.776325	0.7447	0.559575	0.7718625
5000.	0.535525	0.0021625	0.001875	0.054575	0.002025	0.8103625	0.7082125	0.7814875	0.7488	0.5601625	0.7687625
5010.	0.53835	0.00235	0.0021375	0.06905	0.0021625	0.8136	0.7122875	0.7842625	0.744	0.5590375	0.767275
5020.	0.537475	0.001975	0.001825	0.0849125	0.002075	0.8105375	0.7101	0.78345	0.7438875	0.5611875	0.7686875
5030.	0.5375125	0.00185	0.001975	0.1032375	0.001975	0.8100125	0.711375	0.786225	0.74525	0.5657625	0.7750125
5040.	0.534325	0.0020375	0.0021	0.1245125	0.0018875	0.812625	0.7107375	0.7839875	0.7465375	0.5644875	0.774225
5050.	0.53745	0.0022875	0.002175	0.150625	0.00185	0.8131	0.7131875	0.7799125	0.7435625	0.5646375	0.7712375
5060.	0.5360375	0.0020625	0.0019375	0.1760375	0.0015375	0.813325	0.7140625	0.784025	0.7416375	0.5579	0.7691
5070.	0.5346875	0.0017375	0.001975	0.2113375	0.0017	0.8192625	0.7196875	0.7859	0.744075	0.562925	0.7710375
5080.	0.5332	0.0024625	0.0016375	0.237575	0.002275	0.8203125	0.7162125	0.7807375	0.74765	0.5625375	0.7722
5090.	0.5293375	0.0019	0.0016875	0.271425	0.00185	0.8143625	0.7129375	0.779075	0.7413875	0.573375	0.77175
5100.	0.53505	0.0021125	0.001825	0.3064625	0.0020875	0.8127375	0.716825	0.7876	0.7445625	0.570925	0.775325
5110.	0.5382	0.0015375	0.0022375	0.345	0.001975	0.819175	0.7174125	0.7836375	0.7373125	0.56575	0.7717
5120.	0.5351625	0.0017375	0.0020125	0.3809	0.00185	0.8113	0.7196375	0.785475	0.7452875	0.5667375	0.770225
5130.	0.5348375	0.0026125	0.00185	0.4120875	0.00235	0.8112375	0.7191125	0.789225	0.74925	0.5735	0.7785875
5140.	0.5315875	0.002125	0.0019375	0.437375	0.00205	0.8121625	0.7155125	0.7831625	0.7447	0.5734375	0.7762625
5150.	0.5330875	0.0016875	0.001575	0.457925	0.00235	0.8127375	0.7091	0.7789125	0.7442875	0.580625	0.7734875
5160.	0.5278375	0.00225	0.00195	0.475075	0.0018375	0.8123875	0.7128625	0.7873	0.7447875	0.5820875	0.7742
5170.	0.5305125	0.0023125	0.00215	0.4883125	0.00195	0.809625	0.7124375	0.7874625	0.74455	0.57765	0.77125
5180.	0.5279375	0.002225	0.001775	0.498375	0.0019	0.8112875	0.7155375	0.78485	0.7458875	0.5788125	0.77395
5190.	0.5332375	0.002275	0.0019625	0.5099875	0.0020375	0.8105875	0.7114125	0.7846625	0.7428	0.578675	0.7723875
5200.	0.5306625	0.0015875	0.0023375	0.5221875	0.0015875	0.8113125	0.710225	0.784875	0.7452625	0.57635	0.7688875
5210.	0.5384	0.0020625	0.00175	0.528	0.0017625	0.813925	0.713125	0.781	0.7423875	0.5784875	0.7709
5220.	0.54565	0.0021875	0.0021875	0.5393875	0.002425	0.813025	0.714325	0.7759625	0.74555	0.5733125	0.77415
5230.	0.5365125	0.001725	0.001575	0.54105	0.0018875	0.8093625	0.712	0.780475	0.74305	0.574925	0.77595
5240.	0.5327625	0.0023875	0.0020625	0.5523	0.0022125	0.8122	0.7164	0.7759125	0.7414375	0.5787625	0.77665
5250.	0.5345875	0.0019875	0.0016875	0.560775	0.0019125	0.8128875	0.7079	0.7816375	0.7464125	0.57615	0.7823875
5260.	0.5303625	0.0025125	0.0020625	0.5632	0.001775	0.8142625	0.7127125	0.7798625	0.7412	0.57455	0.7842125
5270.	0.534825	0.0025125	0.00255	0.5712875	0.0018375	0.8125625	0.7139375	0.7855875	0.740075	0.5701	0.7795375
5280.	0.5292875	0.0018125	0.0020875	0.5768375	0.0015875	0.8126625	0.7135625	0.7807875	0.7466625	0.575675	0.7793625
5290.	0.5395125	0.001525	0.00175	0.5899	0.001975	0.811975	0.7154875	0.78455	0.7403	0.57845	0.7756375
5300.	0.53985	0.0022125	0.002075	0.589425	0.001825	0.812175	0.7139	0.7814	0.7417375	0.573925	0.7742875
5310.	0.538325	0.00205	0.002525	0.5986	0.002425	0.8083625	0.7167	0.7811125	0.7459	0.57215	0.7769375
5320.	0.54165	0.001875	0.0021375	0.59755	0.002075	0.815425	0.7148625	0.78265	0.7458625	0.5743375	0.7812125
5330.	0.536825	0.001725	0.0017375	0.60395	0.0021	0.80655	0.7156	0.7799375	0.7465375	0.576425	0.7806
5340.	0.54035	0.0024125	0.0024	0.609625	0.0025375	0.8124125	0.7194875	0.78175	0.74245	0.5786625	0.7787625
5350.	0.53625	0.0023125	0.00265	0.608675	0.00245	0.8122	0.7164125	0.78355	0.7534	0.5824625	0.77845
5360.	0.5311625	0.00185	0.002225	0.616325	0.002	0.81425	0.716625	0.7845875	0.74405	0.57915	0.787325
5370.	0.5327125	0.002175	0.0021875	0.6191875	0.0019625	0.815575	0.714125	0.787125	0.7454375	0.5838875	0.78125
5380.	0.5386875	0.0016	0.0018375	0.6264375	0.0019	0.8098625	0.7175625	0.783725	0.7429	0.5765375	0.779825
5390.	0.5365375	0.00215	0.0021625	0.62305	0.0017625	0.8167375	0.7177375	0.7824375	0.742275	0.5812	0.7827875
5400.	0.541	0.002225	0.0017625	0.6302	0.00235	0.8106375	0.712025	0.78245	0.7444375	0.5788375	0.7862125
5410.	0.5385	0.0018375	0.002025	0.634725	0.0023125	0.812175	0.7123375	0.7801875	0.7434125	0.5773875	0.787325
5420.	0.5359	0.001775	0.0016875	0.64135	0.00155	0.81895	0.7105125	0.779	0.7469625	0.5825625	0.7754125
5430.	0.5401125	0.00155	0.0019	0.641275	0.0025875	0.813175	0.7107875	0.783775	0.7434125	0.5778875	0.780325
5440.	0.5395625	0.0017375	0.00205	0.6450875	0.00185	0.809375	0.7061375	0.7827875	0.744075	0.5785625	0.77695
5450.	0.5397875	0.001875	0.002025	0.6513875	0.0017625	0.810325	0.7059	0.7852625	0.74655	0.58625	0.777325
5460.	0.5362625	0.0017125	0.002125	0.6548875	0.0024625	0.8095	0.7098625	0.7833125	0.740175	0.5817625	0.78025
5470.	0.538425	0.0017625	0.0020875	0.66305	0.0021625	0.8157625	0.7152	0.789475	0.747975	0.5837875	0.782
5480.	0.539175	0.001675	0.001975	0.665825	0.002325	0.8167125	0.7122	0.784625	0.74255	0.5844375	0.7845875
5490.	0.5366	0.0019625	0.002075	0.6658875	0.0023375	0.81955	0.7117	0.7858	0.7476625	0.5794875	0.7794375
5500.	0.536025	0.0022	0.002075	0.6743125	0.0017125	0.8178125	0.7143	0.788	0.7436125	0.5809625	0.7798375
5510.	0.53675	0.0023125	0.0023375	0.6763	0.0017875	0.80875	0.710275	0.7878125	0.742975	0.582325	0.784775
5520.	0.5377125	0.0018625	0.0023625	0.671425	0.002	0.816025	0.7169	0.7838125	0.7377	0.57805	0.7831875
5530.	0.5421375	0.0018875	0.002375	0.678975	0.0019625	0.812925	0.7117375	0.7894875	0.7429625	0.577325	0.7779125
5540.	0.5375	0.001825	0.002175	0.6773875	0.0020375	0.8173375	0.7127125	0.7900125	0.74535	0.5776625	0.7878125
5550.	0.535575	0.001925	0.0013	0.6842125	0.0016875	0.8130125	0.7148125	0.7806125	0.7398625	0.58365	0.7822
5560.	0.5421	0.0020125	0.001675	0.6847125	0.0017875	0.8097375	0.7115125	0.780775	0.746	0.585025	0.7809875
5570.	0.5363	0.00205	0.0024625	0.6885125	0.0026375	0.8111	0.7078375	0.7871875	0.7415875	0.5876875	0.7813125
5580.	0.5381	0.0018375	0.00205	0.691425	0.0019125	0.8169375	0.7176625	0.789875	0.7368875	0.5815625	0.78135
5590.	0.53585	0.002	0.0021125	0.6935625	0.0019125	0.81155	0.71305	0.7879875	0.74345	0.5758625	0.779975
5600.	0.5363375	0.002125	0.001875	0.6990625	0.0018875	0.81405	0.70895	0.7808625	0.744125	0.5807625	0.7789875
5610.	0.5420625	0.0019	0.002175	0.6976875	0.0020625	0.8116375	0.70725	0.782	0.74275	0.5838625	0.784375
5620.	0.5375125	0.0019375	0.00225	0.700225	0.002475	0.8178875	0.707425	0.7795625	0.7441	0.580525	0.776975
5630.	0.5403125	0.0018375	0.00195	0.7014875	0.001925	0.8154875	0.7109875	0.7827875	0.7433375	0.5844125	0.7816625
5640.	0.5431375	0.00185	0.0017625	0.7028	0.0018375	0.8115	0.7148125	0.7788	0.73975	0.5808875	0.7796375
5650.	0.5374375	0.0023875	0.0019625	0.7040125	0.00185	0.8164	0.712875	0.782875	0.75065	0.584825	0.7844625
5660.	0.5367625	0.001775	0.00195	0.7063625	0.00245	0.816325	0.7146125	0.78625	0.7507625	0.5801	0.7843
5670.	0.5389125	0.0021875	0.00285	0.711675	0.002275	0.817	0.7132375	0.78735	0.7457875	0.5789875	0.7839125
5680.	0.542525	0.002	0.0014375	0.7148	0.002	0.815875	0.714225	0.782875	0.7452875	0.5844625	0.782675
5690.	0.5393	0.001725	0.0016375	0.72325	0.0018125	0.815025	0.7143375	0.784025	0.743075	0.5787875	0.780625
5700.	0.54635	0.0024375	0.0018125	0.7250375	0.002075	0.8149	0.7131	0.7874625	0.7492	0.585075	0.775975
5710.	0.5457625	0.00225	0.0018875	0.7306875	0.002325	0.8147	0.718575	0.786425	0.7501	0.5860375	0.7832875
5720.	0.5463875	0.0017	0.0017375	0.7344	0.00185	0.813475	0.7141625	0.782175	0.743425	0.587625	0.7845
5730.	0.5462125	0.0018	0.0019375	0.74085	0.0025125	0.820725	0.719775	0.781625	0.7460875	0.5847	0.78015
5740.	0.5405125	0.0019125	0.0018875	0.7418625	0.001975	0.8196375	0.7168125	0.7833375	0.7498125	0.5859875	0.7804125
5750.	0.5404625	0.00165	0.0019	0.7391125	0.0022125	0.8162625	0.715125	0.779825	0.74755	0.5891	0.7839625
5760.	0.5344625	0.00305	0.002075	0.7385875	0.0022125	0.8222625	0.7113625	0.7817	0.7458375	0.584	0.77865
5770.	0.5367125	0.0020875	0.001775	0.7352875	0.0017125	0.8206625	0.7098	0.782225	0.7415875	0.5842875	0.7825
5780.	0.5404375	0.00215	0.0020125	0.7376625	0.0030625	0.818	0.7142625	0.784875	0.738375	0.576375	0.77795
5790.	0.5460375	0.002325	0.0019375	0.74265	0.0022	0.8237875	0.7188	0.776925	0.7422875	0.5790375	0.78465
5800.	0.5442875	0.002275	0.002325	0.7428625	0.00155	0.818975	0.7195625	0.7869875	0.74495	0.5824	0.7807625
5810.	0.5415375	0.00185	0.0019	0.7393375	0.001775	0.81895	0.708325	0.7865625	0.7481375	0.5843625	0.779525
5820.	0.5478375	0.0023375	0.0014875	0.7410125	0.0021375	0.8112875	0.711475	0.7834	0.745725	0.583025	0.7814125
5830.	0.547	0.0019125	0.001625	0.7441	0.0017875	0.8176625	0.713575	0.7826875	0.7416875	0.578575	0.7805875
5840.	0.5478625	0.001575	0.0018	0.7445625	0.0021	0.8192625	0.714025	0.7818125	0.7416	0.582325	0.7825625
5850.	0.5408125	0.0018875	0.0020375	0.74045	0.0016875	0.8137625	0.716025	0.7787	0.736925	0.586275	0.785875
5860.	0.5512125	0.0020375	0.002175	0.742525	0.0017875	0.8172	0.71465	0.780775	0.7485875	0.5867875	0.7853125
5870.	0.5450125	0.0020375	0.0022	0.7436125	0.0021625	0.8188875	0.7110625	0.7815375	0.7454875	0.5864125	0.780325
5880.	0.536575	0.001675	0.001875	0.74675	0.0021	0.812925	0.71385	0.784125	0.743025	0.5842375	0.781375
5890.	0.5405	0.0023125	0.0018875	0.7475875	0.0020875	0.8139875	0.7114125	0.7791375	0.74435	0.58415	0.7829125
5900.	0.5450625	0.002025	0.002125	0.7445375	0.001725	0.8123	0.712475	0.7802625	0.7453625	0.584725	0.7832625
5910.	0.54175	0.0018	0.0017	0.7417375	0.002025	0.8155125	0.7136625	0.7804625	0.7452625	0.580875	0.787475
5920.	0.541275	0.002	0.0020125	0.7386875	0.0016625	0.816425	0.7132875	0.783725	0.737375	0.581375	0.7856875
5930.	0.5369125	0.001725	0.0023125	0.739225	0.0020125	0.8201125	0.7164	0.779975	0.7415125	0.5825875	0.78615
5940.	0.541725	0.0022625	0.001675	0.742575	0.0018375	0.81825	0.7176125	0.7774625	0.74745	0.5873875	0.7849625
5950.	0.5403625	0.00205	0.002075	0.7393125	0.0023625	0.8138	0.7175125	0.7801375	0.7394	0.5805	0.784775
5960.	0.5409625	0.00195	0.0018	0.74415	0.0017125	0.8177625	0.7151625	0.7849375	0.747275	0.5804375	0.7771375
5970.	0.5439125	0.0022375	0.0022375	0.7463875	0.0019375	0.81255	0.713525	0.77925	0.743325	0.588975	0.7839625
5980.	0.544025	0.0018625	0.002075	0.74755	0.002375	0.81215	0.713975	0.78205	0.740175	0.5868375	0.7838
5990.	0.5401125	0.002025	0.001575	0.7418	0.00175	0.8162125	0.7150375	0.783875	0.7437	0.5920125	0.7856125
6000.	0.5435	0.002125	0.0013625	0.7477375	0.0021	0.8130625	0.7168375	0.7816125	0.7415	0.5936875	0.7850375
6010.	0.5418375	0.002375	0.0021625	0.741575	0.0020125	0.818225	0.717575	0.7817625	0.7425	0.5902	0.7843
6020.	0.5434125	0.0015625	0.00175	0.7434625	0.0021875	0.8172	0.7124375	0.7783125	0.7437125	0.5883875	0.7819375
6030.	0.5407125	0.00215	0.0021625	0.74265	0.0027625	0.8174125	0.710925	0.7880375	0.743525	0.588575	0.7783875
6040.	0.5416125	0.0021125	0.0018375	0.74345	0.001575	0.8166625	0.7131875	0.78665	0.7398625	0.58595	0.7866
6050.	0.542425	0.001875	0.001625	0.7492875	0.002	0.8182375	0.71485	0.7828375	0.747525	0.5836625	0.7811375
6060.	0.540525	0.00205	0.00205	0.744275	0.0019125	0.8171375	0.7186375	0.779375	0.7431125	0.583575	0.7870875
6070.	0.5406375	0.0024125	0.00185	0.749225	0.001775	0.817725	0.7173875	0.7827625	0.742625	0.5868	0.7788
6080.	0.54375	0.0020125	0.002025	0.744775	0.001775	0.8182125	0.7152	0.7807625	0.7465625	0.5920625	0.7805375
6090.	0.54715	0.0022125	0.0018125	0.7438625	0.0018	0.8191	0.7186875	0.781125	0.7449625	0.5862625	0.78305
6100.	0.544975	0.0023125	0.0018125	0.747525	0.0022375	0.8185625	0.7192375	0.7871375	0.7498625	0.587075	0.77925
6110.	0.5491125	0.0017	0.002275	0.749875	0.0019	0.8206625	0.7194625	0.78455	0.745525	0.5827625	0.78005
6120.	0.5456625	0.0021	0.0017125	0.75075	0.001975	0.821275	0.7190625	0.7800125	0.742975	0.5920625	0.7772125
6130.	0.5463125	0.002275	0.0022125	0.7498125	0.0015	0.81895	0.7113	0.7851875	0.74	0.5919375	0.7811875
6140.	0.5502625	0.001825	0.0021	0.7445375	0.0025875	0.8174	0.7161125	0.782675	0.735825	0.5883375	0.781925
6150.	0.54395	0.00185	0.00155	0.73965	0.001975	0.8201125	0.7174	0.7860625	0.7444125	0.5887125	0.787325
6160.	0.5441	0.00155	0.0020875	0.7470625	0.0014625	0.8166625	0.7164875	0.7859875	0.7395125	0.5917375	0.783375
6170.	0.5416875	0.0026375	0.0016625	0.7477125	0.00205	0.8221875	0.7126125	0.786	0.738175	0.5938875	0.78505
6180.	0.543	0.00195	0.0021375	0.7455875	0.0021125	0.8254	0.7080625	0.7841125	0.7460125	0.5909	0.7784375
6190.	0.5400625	0.0019125	0.002175	0.747725	0.001925	0.8178	0.7164625	0.7799375	0.7418375	0.594325	0.786825
6200.	0.543675	0.0020375	0.0018875	0.746025	0.00175	0.8138875	0.7092625	0.778725	0.7433	0.592125	0.78235
6210.	0.5417375	0.0017625	0.002625	0.743875	0.00215	0.81745	0.7068625	0.7814375	0.74035	0.5939	0.7865125
6220.	0.5384375	0.0021875	0.0022	0.7462	0.002275	0.8154625	0.703875	0.7778875	0.74695	0.598125	0.7848875
6230.	0.54115	0.001975	0.0018125	0.75125	0.0019875	0.81535	0.7111875	0.776625	0.744525	0.596675	0.787575
6240.	0.5369875	0.00185	0.001875	0.7414	0.0018	0.81685	0.71115	0.7787625	0.743075	0.590675	0.77975
6250.	0.5444375	0.0021875	0.0016375	0.743	0.0015	0.81655	0.71145	0.7784375	0.7486125	0.5941375	0.78345
6260.	0.5442375	0.00185	0.001775	0.7448125	0.0014875	0.8132875	0.7138875	0.7840875	0.7388875	0.5940375	0.7808125
6270.	0.5411	0.0021125	0.00205	0.7404875	0.0024375	0.8138375	0.7155125	0.7853125	0.7425875	0.5946375	0.7830875
6280.	0.5477875	0.001725	0.0019	0.7481	0.002275	0.814375	0.7139125	0.778225	0.741475	0.5960375	0.7848625
6290.	0.54045	0.002025	0.0020375	0.750425	0.00225	0.813525	0.715225	0.781725	0.738975	0.5895375	0.780775
6300.	0.5399875	0.0019625	0.002075	0.7476625	0.0015625	0.8143125	0.722225	0.7827625	0.74565	0.5921625	0.784975
6310.	0.539825	0.0020875	0.00225	0.7458875	0.002125	0.8146	0.720625	0.782375	0.7419375	0.5947625	0.7813375
6320.	0.5397875	0.0023	0.0019	0.739325	0.00185	0.8136875	0.7183875	0.782225	0.7393375	0.6025375	0.7885125
6330.	0.53865	0.0021625	0.0023625	0.747075	0.0016625	0.8162125	0.715875	0.78615	0.7473125	0.5979375	0.7789125
6340.	0.541325	0.0023	0.0021125	0.7474375	0.0017125	0.8161625	0.717575	0.776825	0.74405	0.596475	0.78875
6350.	0.5412625	0.0017875	0.00185	0.74515	0.0016125	0.81675	0.716625	0.7765875	0.7407625	0.59685	0.7875375
6360.	0.544125	0.00195	0.0019375	0.750275	0.0022125	0.8186125	0.7166875	0.7806375	0.7436625	0.594725	0.7877
6370.	0.540875	0.0019375	0.0019125	0.749575	0.0017875	0.8180625	0.7177375	0.7792375	0.7388	0.6003375	0.7824375
6380.	0.545025	0.002475	0.001925	0.7427875	0.0016125	0.8140125	0.71505	0.7826125	0.743025	0.5987625	0.7830875
6390.	0.546125	0.001975	0.001925	0.7436875	0.002475	0.814725	0.7136625	0.77915	0.7439375	0.5985	0.782875
6400.	0.5461	0.002425	0.0019	0.7417	0.0019375	0.8137	0.7110625	0.778475	0.741475	0.60395	0.7850375
6410.	0.5430375	0.002275	0.002	0.7371375	0.001775	0.8091875	0.7091875	0.7794125	0.7422	0.603325	0.782275
6420.	0.5482875	0.0018	0.002025	0.741775	0.002275	0.8099875	0.711225	0.77805	0.742025	0.6050875	0.784625
6430.	0.5371875	0.00185	0.0020875	0.746625	0.0019375	0.8124875	0.7134375	0.779925	0.7440625	0.6004125	0.7817
6440.	0.5385875	0.0021375	0.0019375	0.7474375	0.002	0.8136625	0.7127875	0.7803875	0.737525	0.605325	0.7825
6450.	0.542575	0.0018875	0.0021375	0.74455	0.0018125	0.8144375	0.7138125	0.7810375	0.7447625	0.6061125	0.7827625
6460.	0.5398375	0.002375	0.0018	0.743525	0.0022625	0.8166625	0.7220375	0.7759625	0.7442	0.6020375	0.7787625
6470.	0.540275	0.0024375	0.0017625	0.747675	0.0024875	0.81395	0.7157875	0.7766	0.7423375	0.5986125	0.780575
6480.	0.539	0.00215	0.0021125	0.74425	0.0016	0.813525	0.7165875	0.7794	0.742	0.60115	0.7846125
6490.	0.5395125	0.00175	0.0020625	0.7445125	0.001525	0.809225	0.7164875	0.776675	0.742625	0.595025	0.7840125
6500.	0.5383625	0.0022125	0.0017625	0.7365875	0.0022375	0.81495	0.7142125	0.7783	0.7412	0.595075	0.7841375
6510.	0.53645	0.002	0.001675	0.743775	0.001975	0.8157375	0.7160625	0.7730125	0.7451125	0.5978625	0.7793625
6520.	0.5370125	0.002075	0.001975	0.7438375	0.002025	0.8132	0.7198125	0.77315	0.7463125	0.5952625	0.7766875
6530.	0.53615	0.001725	0.0015375	0.7433	0.0017	0.8067625	0.7133375	0.7765	0.738025	0.5977625	0.7790875
6540.	0.54	0.0027125	0.00165	0.7442875	0.0016125	0.81165	0.72	0.77895	0.7405875	0.6	0.7732625
6550.	0.5351375	0.001725	0.0017375	0.7487625	0.0020375	0.8146875	0.7114875	0.7757375	0.7442375	0.5993875	0.7786375
6560.	0.53815	0.002625	0.0018	0.7462875	0.0019375	0.8166125	0.71225	0.7818875	0.7394375	0.5944625	0.7850875
6570.	0.5351625	0.0016875	0.0019375	0.7459125	0.001725	0.8149125	0.716375	0.7734125	0.7452875	0.59735	0.7801625
6580.	0.5405	0.0021625	0.0012875	0.7484875	0.001675	0.815875	0.720225	0.780475	0.7444625	0.595775	0.7870125
6590.	0.5421375	0.0021	0.00195	0.747225	0.00205	0.8153625	0.71405	0.7822125	0.74535	0.59135	0.78455
6600.	0.5395	0.0019125	0.0016625	0.7459	0.0021	0.8161	0.7119	0.776325	0.745875	0.5873625	0.7788875
6610.	0.541625	0.001925	0.0017375	0.74715	0.0019625	0.814775	0.723	0.776575	0.7443375	0.5861375	0.7845625
6620.	0.538	0.0019125	0.0019625	0.7443125	0.002525	0.8177	0.7201375	0.7797125	0.7436375	0.5913625	0.777975
6630.	0.5360875	0.0015	0.002025	0.7471625	0.001975	0.8094375	0.716975	0.780225	0.7397375	0.589925	0.7827375
6640.	0.5425375	0.001775	0.0018375	0.7442625	0.0021125	0.814875	0.7177	0.7829375	0.743775	0.591125	0.7824625
6650.	0.5343625	0.0020625	0.001875	0.7473625	0.0018375	0.8181625	0.71755	0.7810875	0.740625	0.5859625	0.7821625
6660.	0.53745	0.001825	0.001975	0.7431	0.0018875	0.814975	0.723125	0.780275	0.749025	0.59035	0.780875
6670.	0.5322	0.0017	0.0017875	0.7433125	0.0019	0.8154	0.7174125	0.7858625	0.74655	0.5843125	0.78085
6680.	0.5345125	0.0016375	0.0027375	0.741025	0.0020875	0.816375	0.71545	0.7822125	0.7428125	0.587725	0.782375
6690.	0.538125	0.00225	0.0027875	0.744025	0.0027	0.8105875	0.7187	0.78345	0.745	0.58825	0.783625
6700.	0.5355625	0.0020875	0.0026375	0.7429375	0.0023875	0.813625	0.716475	0.779375	0.7396625	0.5846875	0.781675
6710.	0.5363625	0.0018875	0.0022	0.7429375	0.0021625	0.8153125	0.715725	0.783475	0.7444625	0.58675	0.7863
6720.	0.5335	0.0025375	0.001675	0.745275	0.0014625	0.811525	0.7167625	0.7846625	0.745025	0.5887	0.7797
6730.	0.5417	0.0022375	0.0016625	0.742375	0.0018625	0.8169875	0.7144125	0.78075	0.7456	0.5921375	0.7848875
6740.	0.5396875	0.0015625	0.0018375	0.7458125	0.0019125	0.813	0.71815	0.7816	0.743875	0.594825	0.7840375
6750.	0.5409875	0.0020875	0.00195	0.740575	0.0016875	0.815825	0.7176125	0.7829375	0.7418625	0.5914375	0.78555
6760.	0.5413	0.0019625	0.00225	0.7446875	0.0020375	0.81825	0.7139125	0.7842875	0.750825	0.589325	0.783625
6770.	0.5414375	0.00175	0.0018625	0.748375	0.0019375	0.81415	0.71315	0.7802375	0.742425	0.58745	0.7856375
6780.	0.539675	0.002175	0.0017125	0.739625	0.0017375	0.8162125	0.7165	0.7861375	0.7423875	0.5905375	0.7846125
6790.	0.5375875	0.0021625	0.0024375	0.743725	0.001925	0.81755	0.7093375	0.7791375	0.741475	0.5864	0.78515
6800.	0.5374875	0.0019625	0.0024125	0.73925	0.0018125	0.814475	0.7116125	0.7795625	0.7391	0.587675	0.7846625
6810.	0.5378375	0.00225	0.0016125	0.7397625	0.0026125	0.8120875	0.7130125	0.781825	0.741225	0.591	0.7846
6820.	0.5372625	0.001925	0.002325	0.7439375	0.0017625	0.8132375	0.7155	0.77875	0.7455125	0.5911	0.7885
6830.	0.5359625	0.0018625	0.0023875	0.746525	0.0020375	0.81025	0.711075	0.7771875	0.743125	0.58565	0.7866375
6840.	0.538525	0.0021875	0.0017	0.74095	0.001975	0.8153125	0.7158375	0.7802	0.7404125	0.5849125	0.784425
6850.	0.53815	0.001875	0.0017	0.7442875	0.002475	0.812325	0.7123875	0.7798375	0.7385875	0.586275	0.7814
6860.	0.53515	0.0017875	0.002075	0.748525	0.002075	0.8146375	0.7145125	0.782575	0.7482625	0.5902125	0.7831
6870.	0.53735	0.0020375	0.0023625	0.7434375	0.001975	0.811625	0.7122375	0.781725	0.74355	0.58775	0.782475
6880.	0.539275	0.0019	0.0018375	0.7430875	0.0024	0.8116	0.7118875	0.7793625	0.7421625	0.5894625	0.7849875
6890.	0.534525	0.0019375	0.001875	0.7409625	0.0021875	0.8127375	0.716075	0.776725	0.7401375	0.5854625	0.7851875
6900.	0.5366	0.0018625	0.00225	0.7479375	0.0021875	0.8168	0.7114375	0.7828125	0.738625	0.5876375	0.7800125
6910.	0.5335125	0.001825	0.0017375	0.7450125	0.0024125	0.8115125	0.714175	0.7767625	0.7468	0.5894625	0.784675
6920.	0.53605	0.0020625	0.0021	0.744975	0.002075	0.8131375	0.7105125	0.78105	0.7488375	0.58555	0.7887875
6930.	0.534125	0.001725	0.001775	0.744225	0.0029875	0.8151625	0.7149875	0.7792125	0.7446	0.5889375	0.785175
6940.	0.543525	0.0016875	0.00185	0.740475	0.0018625	0.813425	0.7130125	0.7755875	0.743825	0.5862625	0.78085
6950.	0.543875	0.0016375	0.00205	0.742175	0.0023375	0.809075	0.7116375	0.7769125	0.743275	0.590025	0.7807875
6960.	0.5362375	0.0017125	0.002175	0.741825	0.002275	0.811575	0.7101625	0.7778375	0.740275	0.5905125	0.7839125
6970.	0.540075	0.002125	0.0019375	0.7426875	0.00175	0.8154625	0.7114375	0.7841875	0.7426125	0.597675	0.7845375
6980.	0.53545	0.00195	0.0019	0.743375	0.0026125	0.816875	0.7175875	0.7862125	0.742475	0.59845	0.7874625
6990.	0.535175	0.0022	0.001775	0.7408875	0.002325	0.810075	0.7116375	0.78575	0.7415125	0.5964	0.7827875
7000.	0.538025	0.0021625	0.0018875	0.7369625	0.0019125	0.816125	0.71485	0.783575	0.7436625	0.592525	0.7864125
7010.	0.5358875	0.002025	0.001825	0.7467875	0.00175	0.81455	0.7123875	0.7869125	0.74195	0.5967	0.7864125
7020.	0.5363125	0.001975	0.0021375	0.7427875	0.0023625	0.8157125	0.7132875	0.7806	0.7433375	0.5917375	0.7829375
7030.	0.532525	0.0017625	0.0015875	0.7411375	0.0017625	0.8131	0.724325	0.785	0.742775	0.5933	0.783425
7040.	0.5358875	0.0023125	0.0019625	0.741425	0.0023	0.8082375	0.721725	0.7820625	0.74085	0.5880375	0.783975
7050.	0.5409	0.002175	0.002075	0.74035	0.0018875	0.809375	0.7148875	0.7864875	0.7397875	0.5954875	0.78085
7060.	0.5365125	0.002825	0.001975	0.7412375	0.0019625	0.8133125	0.7174625	0.7811875	0.7353625	0.594525	0.7869375
7070.	0.53355	0.0019375	0.0019875	0.735575	0.0023125	0.8167375	0.719375	0.779725	0.7388625	0.5940625	0.7855625
7080.	0.532975	0.001575	0.0019375	0.74155	0.0021	0.815725	0.7169	0.78705	0.7389125	0.5880625	0.788975
7090.	0.52855	0.0020625	0.002525	0.7418	0.0023625	0.8177625	0.7137	0.7842375	0.7391125	0.5878375	0.78945
7100.	0.5347125	0.001975	0.0019	0.7416375	0.0019125	0.817325	0.7161875	0.7846125	0.739625	0.590475	0.7892625
7110.	0.536925	0.0024	0.0022375	0.7438375	0.0018625	0.81085	0.7175125	0.7792	0.741325	0.5881	0.784775
7120.	0.5360625	0.002175	0.0021	0.7416625	0.0018125	0.8162375	0.7086625	0.7822125	0.7394125	0.58625	0.7868375
7130.	0.5386375	0.00195	0.002525	0.7453875	0.0020625	0.816175	0.7116125	0.7831125	0.73805	0.5906875	0.7862
7140.	0.5385875	0.0016875	0.0017875	0.7433625	0.001825	0.815575	0.713475	0.786725	0.737525	0.5865625	0.789325
7150.	0.537225	0.002225	0.0018	0.7400875	0.001975	0.8183375	0.7148375	0.7876	0.7437375	0.5897	0.7871875
7160.	0.54005	0.002525	0.0017	0.7449375	0.0022	0.812125	0.7158375	0.785175	0.7444375	0.5944375	0.7865125
7170.	0.541025	0.00195	0.0017	0.7419125	0.0022375	0.8136625	0.71385	0.784925	0.7451875	0.59365	0.7893
7180.	0.54325	0.0025125	0.0023125	0.743375	0.0021	0.817225	0.721875	0.7857375	0.74345	0.589825	0.7910875
7190.	0.5407	0.0019625	0.0022375	0.7432375	0.002275	0.8159125	0.71775	0.7860125	0.7420125	0.5918125	0.7843375
7200.	0.5418375	0.0019625	0.002	0.745625	0.0018125	0.819975	0.7145625	0.7842625	0.7468	0.58735	0.788425
7210.	0.539075	0.0020375	0.0018	0.744025	0.0021625	0.8163375	0.7156625	0.782575	0.7420875	0.588275	0.7856875
7220.	0.5375	0.0015625	0.0023625	0.74725	0.0019875	0.81615	0.7191	0.7865125	0.7385	0.583775	0.78295
7230.	0.5418625	0.0021125	0.00185	0.7452875	0.0019375	0.8160125	0.719225	0.78035	0.738475	0.594825	0.7889875
7240.	0.5355375	0.002175	0.002125	0.7513125	0.0019125	0.8157875	0.72005	0.7817125	0.742775	0.5944625	0.781
7250.	0.534825	0.0024125	0.0018	0.7461375	0.0020875	0.8184625	0.7163	0.7860875	0.7434375	0.596175	0.7818875
7260.	0.531575	0.002075	0.0015625	0.7465875	0.0017125	0.8174125	0.720725	0.7898375	0.739125	0.599975	0.7842125
7270.	0.532775	0.0019375	0.0020875	0.7380375	0.0018375	0.8155875	0.720375	0.7851125	0.74605	0.5987875	0.7826375
7280.	0.5298625	0.00145	0.0014375	0.7457625	0.00165	0.8174125	0.7187625	0.786325	0.7452875	0.5974375	0.78215
7290.	0.53305	0.0020375	0.0017625	0.739525	0.001975	0.8148875	0.7208375	0.78025	0.739275	0.596425	0.7792125
7300.	0.5363625	0.001925	0.0022375	0.7437	0.001825	0.8107	0.7205375	0.783975	0.74305	0.594025	0.781825
7310.	0.5354	0.0018625	0.001975	0.7444625	0.001925	0.8172125	0.7185125	0.779675	0.746075	0.5939375	0.78745
7320.	0.536775	0.0019125	0.00185	0.7460625	0.0017125	0.8181875	0.7194875	0.7860625	0.7402	0.5942375	0.779725
7330.	0.5425375	0.001775	0.0017625	0.7491625	0.0023625	0.8118375	0.7165625	0.78735	0.738575	0.5948	0.7808625
7340.	0.5394125	0.002075	0.002	0.7411375	0.0019875	0.8145625	0.7112375	0.782075	0.7385625	0.5961625	0.78305
7350.	0.5395375	0.002375	0.002425	0.740425	0.002025	0.8122625	0.71845	0.7830375	0.7418875	0.595325	0.7796625
7360.	0.5419625	0.002225	0.00215	0.748925	0.00145	0.811525	0.711975	0.777925	0.7460125	0.592475	0.7823625
7370.	0.5375	0.0020125	0.0022	0.744425	0.002175	0.8115625	0.7127	0.7840875	0.740075	0.5961875	0.782175
7380.	0.5436125	0.001675	0.0019375	0.7459375	0.0017375	0.8162125	0.71535	0.7850875	0.739825	0.5858875	0.784675
7390.	0.5417875	0.0022	0.0018375	0.7392875	0.0022625	0.815375	0.7112375	0.78345	0.7401875	0.592225	0.7925375
7400.	0.541275	0.0018	0.0019625	0.742875	0.0021125	0.8133	0.715925	0.7824875	0.7432125	0.5991875	0.7924375
7410.	0.544075	0.0016875	0.0022	0.7391875	0.0020375	0.816225	0.7180875	0.78185	0.742475	0.5990125	0.7893875
7420.	0.54165	0.00225	0.001925	0.74205	0.0016625	0.8151375	0.7144	0.7815	0.7471875	0.5995125	0.789975
7430.	0.54325	0.0021	0.0023625	0.740075	0.00235	0.81875	0.7149625	0.7819375	0.7454375	0.5987625	0.78565
7440.	0.5437625	0.0021875	0.0021625	0.7480375	0.002225	0.813825	0.7150875	0.7752125	0.7422625	0.601275	0.78285
7450.	0.542525	0.002225	0.002075	0.7443625	0.0021125	0.8150125	0.720475	0.7768	0.7371875	0.595675	0.7823
7460.	0.544125	0.0020875	0.0014875	0.7453375	0.0023	0.8140875	0.70835	0.7778	0.742375	0.5959375	0.7838375
7470.	0.5498625	0.002	0.001575	0.7463	0.00235	0.817675	0.7095	0.7780875	0.74385	0.597975	0.7868625
7480.	0.54755	0.0024375	0.002025	0.7443875	0.00175	0.8099875	0.7143375	0.7788625	0.7444375	0.5942125	0.7881625
7490.	0.55015	0.001775	0.002025	0.7419625	0.00225	0.8143125	0.713	0.7737625	0.742325	0.590675	0.7865875
7500.	0.5471125	0.0021375	0.00215	0.746175	0.0016625	0.8088875	0.71445	0.774025	0.7449	0.5901	0.787775
7510.	0.5455625	0.0022125	0.0016125	0.7422125	0.0014	0.8160125	0.7142875	0.7743375	0.7473625	0.5862	0.7843625
7520.	0.54735	0.0018125	0.0018375	0.7416625	0.0018625	0.8135625	0.7139875	0.775475	0.7451	0.59355	0.7880125
7530.	0.54975	0.0021375	0.0016125	0.7399	0.001475	0.8157125	0.7132875	0.7761	0.7368375	0.593575	0.78395
7540.	0.54715	0.0023125	0.0020625	0.7421	0.002075	0.810225	0.7094125	0.7793	0.7468	0.5909625	0.788225
7550.	0.5445375	0.002225	0.0019625	0.74485	0.0018875	0.817175	0.7148625	0.7788	0.7449	0.5927875	0.7867625
7560.	0.541525	0.0021	0.0025375	0.7427875	0.0015	0.8152125	0.7124	0.78165	0.7419125	0.595825	0.785575
7570.	0.5411	0.001475	0.002325	0.745875	0.001875	0.812675	0.7135625	0.7805875	0.7352625	0.5976125	0.783425
7580.	0.5428375	0.002075	0.0020625	0.742075	0.001925	0.81175	0.7131625	0.7812	0.7464625	0.593825	0.789075
7590.	0.5417125	0.0018	0.003675	0.7385125	0.0019625	0.81035	0.715075	0.7816	0.743075	0.5961625	0.7811875
7600.	0.541	0.0017	0.002875	0.7432625	0.001575	0.8194	0.71675	0.782225	0.7414875	0.602875	0.786025
7610.	0.541625	0.0017875	0.0034	0.7481	0.002	0.8190125	0.7130125	0.782025	0.7389	0.599	0.7795375
7620.	0.5403125	0.0018625	0.003725	0.7431375	0.0023625	0.812625	0.7115875	0.7758375	0.7466375	0.600375	0.7805375
7630.	0.53585	0.001675	0.0047875	0.7469	0.0020875	0.8178875	0.711975	0.7792875	0.7423	0.5970875	0.7849625
7640.	0.5399875	0.0017625	0.0052625	0.7457375	0.0024875	0.810275	0.7149625	0.7784625	0.7407125	0.59325	0.7836
7650.	0.5393375	0.0016125	0.005975	0.7457	0.00175	0.81575	0.7119125	0.7800625	0.742	0.5951625	0.77935
7660.	0.5407875	0.0017375	0.00875	0.743925	0.00205	0.8119375	0.7123625	0.7740875	0.7385375	0.59255	0.7828
7670.	0.546925	0.001875	0.01235	0.744475	0.002025	0.81	0.712225	0.775175	0.7419	0.5930125	0.780375
7680.	0.543125	0.002275	0.01725	0.746975	0.0021125	0.816475	0.7146125	0.7750375	0.7415	0.5967875	0.7913625
7690.	0.55045	0.0018625	0.0247375	0.7403	0.0018625	0.8142875	0.710125	0.7774875	0.7417625	0.6017375	0.7946625
7700.	0.548825	0.0023	0.0312375	0.7436625	0.0025625	0.8116625	0.71495	0.7802375	0.7463875	0.6039375	0.79075
7710.	0.5460875	0.0023375	0.04205	0.7411125	0.00275	0.8146125	0.7126875	0.781975	0.75025	0.6025875	0.7831875
7720.	0.5462375	0.002075	0.0559125	0.74225	0.0026125	0.8096	0.7155875	0.7821625	0.7410625	0.6029125	0.786525
7730.	0.54155	0.0017625	0.0678875	0.7420875	0.0033	0.8106625	0.7138625	0.7854875	0.7468375	0.5993625	0.777
7740.	0.5448375	0.00245	0.081925	0.7460875	0.003225	0.8097875	0.7157	0.7817375	0.746375	0.59455	0.7879125
7750.	0.5468	0.0027875	0.099825	0.743475	0.0045	0.810275	0.716275	0.78035	0.7484875	0.601275	0.785125
7760.	0.5445	0.00435	0.121375	0.74515	0.0062875	0.8069125	0.7128375	0.78735	0.7427125	0.5949375	0.7837375
7770.	0.5463375	0.003175	0.137275	0.74105	0.00645	0.810975	0.7136875	0.7826875	0.7428625	0.59945	0.7879125
7780.	0.5459125	0.0039375	0.15725	0.736725	0.0082125	0.8098375	0.7115375	0.78015	0.74055	0.5992375	0.783225
7790.	0.548375	0.003625	0.185875	0.7378	0.010725	0.808	0.71475	0.7820125	0.7394	0.5917375	0.7805
7800.	0.5446125	0.0045875	0.2102	0.7370375	0.0131375	0.81215	0.71305	0.7827875	0.742175	0.5985875	0.7824125
7810.	0.5420375	0.0048375	0.2385	0.744425	0.0142125	0.813575	0.7108375	0.784975	0.740825	0.5940125	0.7833125
7820.	0.5485125	0.0083125	0.2658375	0.745925	0.0180875	0.8161625	0.710925	0.7842125	0.7428	0.599275	0.785875
7830.	0.547425	0.0113875	0.295725	0.7412875	0.020625	0.8146	0.70675	0.7792875	0.7434375	0.5982	0.782775
7840.	0.5532625	0.016425	0.32585	0.7385375	0.0264875	0.81575	0.708775	0.7786625	0.74735	0.5998	0.7846
7850.	0.5493875	0.01965	0.35045	0.7410875	0.029875	0.80855	0.7069125	0.78425	0.7429375	0.598925	0.7806875
7860.	0.5478875	0.0264375	0.3772625	0.7439875	0.0338625	0.8177	0.716925	0.7822125	0.74655	0.5987875	0.7878
7870.	0.5425375	0.0329	0.3947875	0.74	0.0396125	0.8146625	0.7120625	0.783025	0.742075	0.596825	0.7871125
7880.	0.54365	0.040475	0.421225	0.7387375	0.04765	0.814275	0.7127625	0.7812875	0.742625	0.5982625	0.78515
7890.	0.545675	0.05215	0.4352875	0.7463125	0.051925	0.812975	0.71715	0.785025	0.7449	0.60145	0.7860125
7900.	0.5460125	0.06505	0.4533875	0.7446125	0.0565375	0.810525	0.7168625	0.7825875	0.7416	0.601225	0.78105
7910.	0.5561	0.0840375	0.4674125	0.738	0.062825	0.8089125	0.7130875	0.7762125	0.7433	0.6008125	0.782975
7920.	0.5449375	0.0998625	0.4764375	0.74295	0.071125	0.8097375	0.718625	0.779925	0.7392625	0.6000875	0.7836125
7930.	0.5522625	0.11715	0.4841875	0.7431375	0.07955	0.8121	0.7178	0.782	0.7416625	0.604075	0.785375
7940.	0.5504	0.1364375	0.4946	0.74625	0.0875625	0.8144125	0.7093875	0.785875	0.742375	0.603025	0.7914
7950.	0.5482125	0.1602125	0.4968875	0.7450875	0.09275	0.8126	0.7138375	0.7844875	0.7437375	0.60115	0.78635
7960.	0.5527875	0.1842	0.5048625	0.7492875	0.10455	0.8133625	0.71555	0.7833875	0.742625	0.600575	0.787275
7970.	0.5523625	0.2109125	0.5123875	0.7426625	0.1135875	0.80955	0.7151875	0.7838	0.7475	0.60275	0.7882875
7980.	0.555	0.23195	0.517425	0.7364125	0.12325	0.812075	0.7107	0.77985	0.7423375	0.5987875	0.7888375
7990.	0.55085	0.2544125	0.5193375	0.738075	0.1331875	0.8108375	0.71285	0.7840625	0.7399	0.5987375	0.784
8000.	0.5500375	0.2777125	0.5294625	0.7449375	0.1446	0.8105125	0.7172	0.784075	0.7441125	0.5954625	0.79045
8010.	0.551175	0.3052	0.5358625	0.7510625	0.1559375	0.81535	0.7156375	0.7862875	0.74475	0.5961625	0.784825
8020.	0.5546625	0.321775	0.5399	0.7474875	0.165775	0.8155	0.7203875	0.7852375	0.743275	0.5955	0.7869125
8030.	0.5537125	0.3441125	0.5363375	0.74565	0.180225	0.815475	0.7184125	0.7851125	0.7448375	0.6017375	0.788125
8040.	0.5527125	0.3628625	0.5462375	0.744475	0.1957375	0.8171125	0.7217	0.7868125	0.7443625	0.5982625	0.7849625
8050.	0.5488	0.3832125	0.549225	0.7499375	0.207475	0.81865	0.7221375	0.780825	0.743575	0.5947375	0.7840375
8060.	0.5486375	0.4010875	0.5505375	0.74825	0.2211625	0.8165125	0.7185625	0.7796875	0.742525	0.5940125	0.7818125
8070.	0.5514375	0.4088375	0.55055	0.7441375	0.2331	0.8129125	0.709325	0.7783875	0.7363	0.592175	0.7872625
8080.	0.5486	0.422575	0.5528625	0.7405125	0.248975	0.8168	0.7110625	0.781075	0.7337375	0.597975	0.7924875
8090.	0.5484625	0.4298375	0.5593	0.7437	0.263175	0.823975	0.712225	0.7825	0.7401625	0.5964625	0.789375
8100.	0.5466	0.4365375	0.5587375	0.7443125	0.27745	0.8133625	0.7117625	0.78325	0.7398	0.5963	0.7833
8110.	0.5461375	0.4434	0.5667625	0.7484625	0.2992375	0.8149125	0.7155375	0.7770875	0.741625	0.59685	0.7840625
8120.	0.5472375	0.449375	0.5685875	0.745925	0.30965	0.8160625	0.7139	0.7831625	0.7402375	0.5979375	0.784125
8130.	0.549375	0.4534	0.5669875	0.7420125	0.3222875	0.81705	0.71805	0.78165	0.7387875	0.6025875	0.786
8140.	0.548675	0.4629	0.5703625	0.7481375	0.33575	0.8144125	0.717225	0.782525	0.7400625	0.600975	0.7830875
8150.	0.5505375	0.4663125	0.57555	0.743975	0.343975	0.80995	0.7113125	0.779825	0.7396	0.604	0.7883875
8160.	0.555925	0.469225	0.5778625	0.74475	0.357375	0.811025	0.7079	0.77175	0.7374875	0.601075	0.7846375
8170.	0.551925	0.470925	0.571475	0.7434125	0.370325	0.8058125	0.7113375	0.7755875	0.7421375	0.5992125	0.7872875
8180.	0.551	0.4718625	0.57015	0.743825	0.380075	0.808075	0.714625	0.7793125	0.736075	0.603	0.78065
8190.	0.558325	0.476775	0.5685125	0.73865	0.3864875	0.8133375	0.7152	0.7768375	0.740025	0.6034625	0.7864625
8200.	0.5569375	0.4864875	0.570825	0.73795	0.397875	0.8103625	0.714475	0.771975	0.743	0.5970625	0.7917
8210.	0.552575	0.492475	0.571125	0.7467125	0.4096375	0.811225	0.7138	0.7773125	0.7417375	0.603225	0.7908625
8220.	0.55805	0.4902625	0.5725625	0.7448375	0.4170125	0.8126125	0.71685	0.7805875	0.7454375	0.607	0.7878625
8230.	0.553775	0.49685	0.5662875	0.7502125	0.4255	0.8143	0.7123625	0.7769375	0.7475875	0.6086125	0.78835
8240.	0.555475	0.5016125	0.569375	0.7416875	0.4291375	0.8153125	0.718625	0.777375	0.743775	0.5998	0.7900875
8250.	0.550275	0.5055	0.5758375	0.740075	0.4330875	0.8119875	0.7141375	0.768875	0.7380625	0.5948125	0.78365
8260.	0.5524625	0.5083375	0.5775875	0.7455875	0.439675	0.81165	0.711425	0.770425	0.7436375	0.59945	0.7926625
8270.	0.5543125	0.5128125	0.57155	0.7412	0.4479625	0.8117125	0.712725	0.77885	0.7408	0.599625	0.7930125
8280.	0.55545	0.512375	0.573925	0.7438625	0.44865	0.8135375	0.715675	0.7818	0.7445375	0.595625	0.7962125
8290.	0.555425	0.5184625	0.5742875	0.7434	0.4640375	0.8092375	0.7132875	0.7792875	0.7441375	0.59835	0.785875
8300.	0.5593875	0.5177375	0.5770875	0.747175	0.467225	0.8108125	0.714175	0.7748375	0.7352125	0.59965	0.7928
8310.	0.555275	0.5242625	0.5763	0.74295	0.475075	0.811925	0.7164375	0.776375	0.741875	0.5951625	0.79115
8320.	0.553	0.5307125	0.57215	0.74885	0.4853625	0.8109875	0.7150125	0.783375	0.7405375	0.5966125	0.7941875
8330.	0.5532875	0.5317625	0.5775125	0.746775	0.4926	0.81785	0.7155375	0.7772625	0.74235	0.6017	0.786525
8340.	0.5570625	0.529875	0.5819625	0.7428125	0.5004625	0.820325	0.71365	0.7799	0.7447	0.6012625	0.78465
8350.	0.560575	0.5267375	0.5792	0.7495	0.5076375	0.8137125	0.71355	0.7787375	0.742525	0.5948625	0.7865
8360.	0.5604125	0.527925	0.5814	0.7422875	0.5194375	0.8200125	0.7158625	0.779275	0.74525	0.5984625	0.7859875
8370.	0.556325	0.53125	0.5862375	0.739225	0.5203625	0.8165625	0.7129	0.7813875	0.744575	0.5997125	0.79175
8380.	0.557	0.53245	0.587825	0.7407625	0.5316625	0.812025	0.7094375	0.775625	0.7464375	0.597125	0.78635
8390.	0.554675	0.5385125	0.587575	0.7431125	0.542	0.8169125	0.7168625	0.776275	0.7457625	0.5964	0.785075
8400.	0.55035	0.5441	0.5851625	0.742775	0.545825	0.8153125	0.7116625	0.782525	0.7451875	0.59995	0.784675
8410.	0.55875	0.5518375	0.58715	0.7388375	0.5566	0.81385	0.7104875	0.779725	0.7432125	0.5995375	0.78745
8420.	0.5540875	0.5588125	0.59305	0.741025	0.564725	0.815125	0.71115	0.7774	0.7422125	0.6003	0.7870125
8430.	0.5623125	0.5571375	0.591375	0.74555	0.5762625	0.8153	0.7154125	0.77725	0.745475	0.60605	0.7813875
8440.	0.5643	0.5575	0.5892625	0.740525	0.588425	0.815	0.71675	0.7800875	0.7441	0.6014375	0.78555
8450.	0.558225	0.55945	0.594075	0.7399	0.6018875	0.80725	0.7164125	0.781425	0.745175	0.5996125	0.788675
8460.	0.561	0.55835	0.5922625	0.7418125	0.61425	0.8103375	0.7143125	0.7852375	0.744825	0.599625	0.791475
8470.	0.557075	0.5639625	0.5931375	0.7408	0.619175	0.813725	0.7121	0.7788625	0.7443	0.6036625	0.7922
8480.	0.5595625	0.5689375	0.5895875	0.7504375	0.630925	0.8125625	0.7157875	0.7885875	0.7439125	0.6024	0.79055
8490.	0.559725	0.5718375	0.5950125	0.7408125	0.6406875	0.8111125	0.715275	0.78965	0.742225	0.5988625	0.7839625
8500.	0.5572625	0.5681875	0.5954875	0.7466125	0.65875	0.8106625	0.711575	0.7904	0.7394625	0.603675	0.7851875
8510.	0.557	0.57245	0.591975	0.7433	0.6665	0.8086375	0.713475	0.7895375	0.7408625	0.5978875	0.79435
8520.	0.5546	0.5723	0.5958375	0.7457	0.669225	0.812775	0.713075	0.784875	0.74345	0.599425	0.789525
8530.	0.5586625	0.5769	0.5966125	0.742825	0.6770375	0.8127375	0.7117625	0.7838125	0.7445375	0.59945	0.79055
8540.	0.5565	0.5820125	0.5887625	0.7460625	0.6805	0.812825	0.7144625	0.77905	0.7399	0.6024375	0.7896875
8550.	0.5526	0.5918875	0.590925	0.745275	0.68	0.8124375	0.709	0.7824625	0.74425	0.6059125	0.7855
8560.	0.5511125	0.5898875	0.586875	0.7486	0.6929375	0.8144875	0.7158625	0.7790625	0.7359	0.6008375	0.784625
8570.	0.54555	0.6006375	0.5953	0.746	0.68855	0.8113625	0.7130625	0.7812	0.743725	0.597325	0.7921625
8580.	0.5542875	0.5956125	0.5952	0.7451125	0.6976	0.8108875	0.713925	0.781925	0.7461375	0.599575	0.7861625
8590.	0.5520125	0.600475	0.5912875	0.741325	0.702025	0.8102125	0.7136875	0.785	0.74825	0.600025	0.7922125
8600.	0.5549125	0.6040625	0.5882625	0.738425	0.7093875	0.814325	0.7168	0.781125	0.743075	0.604375	0.78385
8610.	0.55835	0.6084875	0.591425	0.7428125	0.711325	0.813475	0.71695	0.77875	0.7445125	0.6024125	0.78905
8620.	0.5558	0.6046875	0.5925125	0.7435625	0.7157125	0.8122125	0.7204125	0.7763875	0.743375	0.603275	0.7905375
8630.	0.5579	0.614025	0.59575	0.7424125	0.7114625	0.8133875	0.7142875	0.780175	0.7419625	0.6055125	0.788025
8640.	0.554675	0.6159375	0.59435	0.742275	0.7058375	0.8135125	0.7145	0.7843875	0.744075	0.601675	0.7879125
8650.	0.5589625	0.621175	0.5947	0.7423625	0.709575	0.811175	0.7141125	0.7848125	0.7445	0.6048375	0.790925
8660.	0.5561125	0.621825	0.598975	0.743175	0.7078125	0.8123375	0.7112625	0.78605	0.743125	0.6022	0.785725
8670.	0.5551875	0.6211875	0.5963875	0.7394	0.712725	0.8146	0.7102125	0.7821125	0.7441875	0.60215	0.7883625
8680.	0.556875	0.6189375	0.5924125	0.7443625	0.7181375	0.80965	0.707275	0.7791625	0.7399125	0.5998625	0.787475
8690.	0.5565875	0.6234625	0.5926125	0.7418875	0.7211	0.81455	0.7061	0.7823125	0.7395	0.5963625	0.7872125
8700.	0.5556875	0.6254875	0.596725	0.747575	0.7228625	0.8133375	0.7134125	0.778725	0.7346375	0.6016375	0.7882375
8710.	0.5615875	0.6343375	0.6039875	0.7408875	0.72055	0.8181375	0.711	0.7826	0.7402625	0.597875	0.7875
8720.	0.5573625	0.6374	0.6014625	0.743325	0.723025	0.82075	0.71345	0.7845875	0.738275	0.6028	0.7838125
8730.	0.554775	0.64395	0.5980875	0.743925	0.7269625	0.8173875	0.7067875	0.7790875	0.74285	0.5991625	0.7883
8740.	0.555275	0.644	0.6016625	0.7459125	0.7256125	0.816875	0.7053	0.7783875	0.7381125	0.6030125	0.788875
8750.	0.5583875	0.6523375	0.59545	0.742175	0.72655	0.8156875	0.7142	0.7832	0.7418625	0.6031625	0.79255
8760.	0.5550625	0.6563625	0.594475	0.7442875	0.7330875	0.81105	0.70955	0.7863875	0.7448125	0.5963	0.785575
8770.	0.55895	0.664925	0.594275	0.7502375	0.72555	0.81625	0.7131625	0.7827	0.7424875	0.5965	0.7836
8780.	0.5632875	0.6692625	0.595475	0.742225	0.728675	0.8135125	0.7163	0.78225	0.7416	0.601225	0.788475
8790.	0.5587625	0.6787375	0.6013875	0.747025	0.725525	0.8120375	0.714425	0.78155	0.7449125	0.5990375	0.7879
8800.	0.5671875	0.681225	0.6055375	0.7434	0.7326625	0.81105	0.712325	0.7795875	0.741	0.5963	0.788825
8810.	0.5604375	0.687725	0.605325	0.74175	0.7347875	0.8161875	0.7095	0.7866	0.7446375	0.59435	0.783375
8820.	0.57045	0.69585	0.6045375	0.7407875	0.7316125	0.815825	0.716125	0.7807125	0.7440625	0.6026375	0.786875
8830.	0.5668375	0.700025	0.6017125	0.7504625	0.7308875	0.8111	0.7147	0.7847625	0.743975	0.597925	0.7862125
8840.	0.564925	0.697725	0.604025	0.745025	0.73555	0.81615	0.715675	0.7832875	0.7446125	0.5981	0.7881125
8850.	0.5638	0.69855	0.6075125	0.739875	0.7337875	0.8081125	0.71255	0.7753	0.743225	0.600775	0.7899125
8860.	0.5623875	0.696675	0.6092	0.739725	0.7313875	0.8139875	0.713425	0.7866875	0.73825	0.59875	0.7946625
8870.	0.56165	0.7015875	0.61335	0.7408	0.7302125	0.8078	0.7137625	0.7851	0.7383125	0.599375	0.790525
8880.	0.5657875	0.706125	0.60555	0.744475	0.7349625	0.814775	0.711125	0.7827	0.7375	0.5997	0.7886625
8890.	0.56055	0.7018375	0.6080875	0.7392	0.7345125	0.8110125	0.713325	0.7841625	0.7368125	0.5994375	0.7925875
8900.	0.5600375	0.7044875	0.6155	0.7394	0.734175	0.811375	0.7110875	0.7867375	0.7452875	0.5984	0.7921125
8910.	0.5583875	0.71345	0.6089	0.7465875	0.7344625	0.80755	0.71745	0.78585	0.7410125	0.6001875	0.794175
8920.	0.561025	0.714525	0.6054375	0.741725	0.7246625	0.8138625	0.71045	0.785675	0.741925	0.5979	0.7936375
8930.	0.5629125	0.7136625	0.6116125	0.7402375	0.7367	0.820275	0.710275	0.7858625	0.7396375	0.5911625	0.79095
8940.	0.5602	0.7151	0.6148875	0.7449375	0.73505	0.8146375	0.7148	0.7885125	0.74295	0.5981375	0.7949125
8950.	0.56495	0.72125	0.6157	0.736075	0.7350375	0.81265	0.71605	0.784975	0.7372625	0.5968	0.7919625
8960.	0.5616	0.723525	0.6149	0.7410875	0.7353625	0.8098625	0.716075	0.786425	0.7432	0.59355	0.7939875
8970.	0.5630625	0.726	0.6127625	0.7432125	0.7347125	0.81055	0.71565	0.781625	0.7377	0.5970125	0.787675
8980.	0.559475	0.7287	0.610525	0.743275	0.732325	0.8076625	0.7111125	0.7856875	0.737375	0.5989375	0.7862625
8990.	0.5593375	0.723275	0.608675	0.7413	0.732875	0.8099375	0.7097	0.7897625	0.743875	0.5977625	0.7846125
9000.	0.549725	0.721975	0.6118625	0.7423	0.734	0.8116375	0.716225	0.7845625	0.7451125	0.5966125	0.789575
9010.	0.551625	0.7229	0.6191625	0.7406875	0.7365625	0.80985	0.7092875	0.7833875	0.7414875	0.59595	0.7865125
9020.	0.5536375	0.7193375	0.6184375	0.7416	0.7334875	0.8119125	0.7143375	0.7911125	0.7401625	0.5985125	0.7873875
9030.	0.5537375	0.7212625	0.6195	0.7447875	0.741675	0.813325	0.7201125	0.786775	0.7420125	0.5957	0.790775
9040.	0.562775	0.7300125	0.61395	0.739025	0.743325	0.8079375	0.7129125	0.783175	0.740725	0.6003375	0.7872625
9050.	0.560225	0.7295125	0.608725	0.7408	0.739825	0.8120875	0.7133	0.7775625	0.7404	0.59455	0.7829
9060.	0.5628	0.729925	0.6075875	0.7445	0.7357375	0.81195	0.7176	0.78095	0.744725	0.5963875	0.7834125
9070.	0.556	0.7339125	0.6128	0.747725	0.7387125	0.8103375	0.7152	0.7764875	0.74565	0.60015	0.79035
9080.	0.56335	0.7373625	0.613675	0.7468125	0.73535	0.808875	0.712675	0.784725	0.742625	0.605775	0.7921125
9090.	0.559975	0.736325	0.6129	0.7435875	0.737275	0.8141875	0.7172625	0.7822375	0.7413625	0.6052875	0.7869
9100.	0.5614	0.742725	0.612	0.7408	0.742525	0.8127	0.71975	0.7865625	0.7429375	0.6017375	0.7857875
9110.	0.5600125	0.741475	0.6156625	0.74345	0.74045	0.8125	0.7176625	0.7862625	0.7376875	0.6031375	0.791475
9120.	0.5625875	0.742875	0.6136375	0.743575	0.7345875	0.8095375	0.7185625	0.7822625	0.7429	0.5998875	0.785525
9130.	0.56345	0.7466	0.61655	0.745525	0.7366875	0.8101875	0.717675	0.7825875	0.73925	0.6001	0.7878625
9140.	0.562925	0.7476125	0.6233125	0.7422875	0.736725	0.8106375	0.715275	0.7879375	0.7413625	0.6012375	0.7876125
9150.	0.56815	0.746975	0.6202875	0.7472625	0.7402	0.814575	0.7151875	0.7821125	0.7421	0.6025625	0.7868875
9160.	0.5627	0.752375	0.6276875	0.7451875	0.7348	0.816375	0.7159625	0.7846625	0.7430875	0.602225	0.7856875
9170.	0.559375	0.7531125	0.6321	0.7472125	0.7337	0.812175	0.718725	0.7816	0.7418125	0.60495	0.7889125
9180.	0.5585125	0.753625	0.62995	0.740275	0.7355875	0.8199125	0.7138625	0.7862875	0.737875	0.6033125	0.7876875
9190.	0.565	0.755425	0.6248625	0.739375	0.7387875	0.8187	0.7166125	0.7840625	0.74055	0.6086375	0.789875
9200.	0.565125	0.757925	0.6290875	0.7412375	0.736925	0.81465	0.7177125	0.7872625	0.7452	0.601725	0.7895875
9210.	0.56315	0.7657625	0.6277	0.7425	0.740525	0.81895	0.713575	0.7898625	0.742325	0.6063875	0.7911
9220.	0.5625625	0.773025	0.6249375	0.7439625	0.7407375	0.818125	0.716525	0.7895875	0.74135	0.6037375	0.7883375
9230.	0.5612375	0.7737	0.6240125	0.741575	0.73975	0.814975	0.711225	0.7856375	0.743025	0.599625	0.7866875
9240.	0.567825	0.781575	0.624325	0.7387375	0.738275	0.8162875	0.7162	0.7901125	0.7418375	0.5997125	0.785875
9250.	0.56135	0.7803	0.6251	0.741375	0.741525	0.815725	0.718875	0.7874125	0.738775	0.5953	0.7863125
9260.	0.564625	0.7831125	0.6231625	0.739825	0.740325	0.8153	0.715825	0.7878125	0.74235	0.598175	0.7865875
9270.	0.5601125	0.782325	0.623625	0.7358	0.7387125	0.8177625	0.7106625	0.786725	0.7458	0.5964	0.7935625
9280.	0.564625	0.7836	0.623475	0.7371	0.7408375	0.8202625	0.7120625	0.783575	0.74085	0.5954125	0.7922875
9290.	0.56415	0.7821	0.61985	0.740875	0.7421625	0.816525	0.714075	0.7859625	0.73615	0.601125	0.784425
9300.	0.5655625	0.7835	0.6218375	0.7449375	0.74075	0.8096125	0.7157	0.7877375	0.7431125	0.5998	0.7909
9310.	0.5644125	0.7808875	0.6197375	0.748525	0.7409375	0.8171375	0.7152625	0.788075	0.7386375	0.598075	0.7896625
9320.	0.5656125	0.7802375	0.6274	0.7443875	0.7427875	0.813075	0.7081625	0.786575	0.7428875	0.5966375	0.783225
9330.	0.5672625	0.7878	0.6263125	0.746625	0.7385625	0.813425	0.704625	0.788775	0.7393	0.5960875	0.79045
9340.	0.5646125	0.7850375	0.6317	0.7447375	0.74225	0.8196375	0.704775	0.7915	0.739	0.5985125	0.788975
9350.	0.560375	0.7885125	0.6375375	0.743975	0.74455	0.8146375	0.7102125	0.78575	0.7416125	0.599375	0.7894875
9360.	0.565825	0.7854	0.6345625	0.740625	0.7391	0.8183375	0.71015	0.78505	0.7472125	0.592575	0.787425
9370.	0.5628	0.79135	0.634825	0.7431125	0.74225	0.812175	0.71025	0.783925	0.744175	0.595675	0.7893
9380.	0.56245	0.78825	0.6384625	0.749175	0.7414625	0.816775	0.7109625	0.7884125	0.7456	0.5948125	0.788675
9390.	0.5602	0.7862	0.6375375	0.74535	0.74575	0.8143	0.7139	0.7903875	0.7436375	0.5954125	0.7862875
9400.	0.5604875	0.7904125	0.633	0.7407125	0.746725	0.81685	0.7153	0.7812	0.7436875	0.6014	0.789975
9410.	0.554325	0.7854375	0.6346	0.7439875	0.7425125	0.8185375	0.718	0.7831625	0.74055	0.5986375	0.7925
9420.	0.5591875	0.7905	0.63305	0.743725	0.74405	0.8142125	0.7115375	0.77745	0.739725	0.6021125	0.7928875
9430.	0.5537625	0.791725	0.6325625	0.74375	0.7406125	0.8128125	0.7131125	0.7840125	0.743575	0.6009125	0.7939375
9440.	0.560475	0.791025	0.6349875	0.7430875	0.7378875	0.813925	0.720275	0.7868875	0.7377	0.5990125	0.79075
9450.	0.5577875	0.792025	0.6382	0.740275	0.7442125	0.8172375	0.7184375	0.784475	0.7391125	0.6024625	0.790875
9460.	0.561675	0.7891375	0.6386875	0.7368625	0.7448	0.818275	0.7206375	0.7852	0.7433625	0.59575	0.7915125
9470.	0.5612625	0.794175	0.63905	0.743	0.7425625	0.8170625	0.7185375	0.781375	0.7417375	0.5933125	0.791875
9480.	0.559325	0.791075	0.64145	0.7392	0.74205	0.81725	0.7189625	0.7842375	0.747475	0.6016375	0.794025
9490.	0.558425	0.7898375	0.638625	0.74155	0.73765	0.81645	0.71805	0.7808125	0.7474	0.5993125	0.788275
9500.	0.5567	0.7973625	0.646675	0.741475	0.74575	0.8149375	0.71465	0.785525	0.740525	0.5992875	0.7904375
9510.	0.5601375	0.793175	0.641	0.7465125	0.7437875	0.8188875	0.7163125	0.784225	0.747275	0.6022625	0.790075
9520.	0.5630125	0.790075	0.6433375	0.747225	0.7447625	0.8142125	0.71675	0.7831	0.7426375	0.59765	0.7919375
9530.	0.564	0.7929125	0.6453375	0.743375	0.7421125	0.8117125	0.7212875	0.7825625	0.74485	0.599	0.795375
9540.	0.5615875	0.7904875	0.6360625	0.743575	0.745875	0.8130625	0.7151	0.783875	0.747	0.5973625	0.7887625
9550.	0.5585125	0.7916125	0.6451375	0.7422125	0.7509375	0.8102125	0.7156875	0.7809625	0.741675	0.5999625	0.79145
9560.	0.5632125	0.7907625	0.6465	0.7412625	0.7496875	0.8167625	0.71465	0.78815	0.736125	0.593675	0.79155
9570.	0.5551375	0.79165	0.6451875	0.742925	0.7436	0.8112625	0.7153625	0.788075	0.744325	0.5953625	0.79105
9580.	0.55865	0.788975	0.6453125	0.740525	0.740475	0.81205	0.717275	0.7828125	0.74485	0.594625	0.7933375
9590.	0.5682375	0.7918	0.6521125	0.7422375	0.7410625	0.8105	0.7152875	0.7807625	0.73765	0.5982	0.7895875
9600.	0.5612375	0.7875125	0.6432875	0.7384	0.74145	0.8163125	0.7165	0.7815375	0.740575	0.601075	0.7895875
9610.	0.5646875	0.79245	0.6474375	0.7386375	0.7446125	0.8119125	0.721775	0.780075	0.74555	0.596025	0.788775
9620.	0.5603875	0.7956125	0.6461125	0.74455	0.7430625	0.8113875	0.711875	0.7836	0.742675	0.6038375	0.790475
9630.	0.56345	0.79445	0.6476125	0.7426625	0.7476	0.817925	0.71765	0.7864	0.74355	0.6031875	0.789675
9640.	0.558725	0.7962375	0.6466625	0.7442	0.7425625	0.812975	0.7156	0.785525	0.74095	0.599675	0.78985
9650.	0.563175	0.79705	0.6464875	0.7467125	0.7452875	0.811175	0.7203125	0.7800375	0.733575	0.598625	0.787225
9660.	0.5653125	0.79035	0.649	0.74995	0.74115	0.815275	0.719	0.78815	0.74	0.5966625	0.7899625
9670.	0.5614125	0.7910875	0.64545	0.7458	0.750675	0.811975	0.716425	0.7914625	0.742075	0.598425	0.7838875
9680.	0.5577875	0.7896125	0.6450625	0.738225	0.7454	0.8153375	0.71925	0.7872	0.74335	0.5964875	0.7905
9690.	0.554325	0.792175	0.6499	0.743325	0.74865	0.8129375	0.7174125	0.7851	0.7375375	0.597575	0.78955
9700.	0.55695	0.79045	0.6520875	0.745175	0.749675	0.8116	0.7171125	0.78695	0.7441625	0.5979125	0.7841625
9710.	0.552575	0.794425	0.6529875	0.7409	0.749125	0.8120875	0.711075	0.7815625	0.744275	0.597225	0.7875875
9720.	0.5562125	0.789875	0.6506625	0.741325	0.7470875	0.8150375	0.7123875	0.7887625	0.7445875	0.5980625	0.7887
9730.	0.561925	0.792625	0.6543125	0.742025	0.745025	0.8119875	0.7133625	0.7836875	0.7426625	0.5985875	0.7923
9740.	0.560075	0.79235	0.651725	0.738225	0.74255	0.8135	0.71855	0.7877875	0.74225	0.6029125	0.78995
9750.	0.5666	0.7907125	0.649225	0.7423	0.739525	0.815475	0.71895	0.7856875	0.741725	0.593525	0.7871
9760.	0.559925	0.7946	0.6460875	0.7428	0.7419875	0.8146875	0.7108875	0.7847625	0.7428875	0.5988125	0.7906125
9770.	0.5592625	0.7959375	0.653175	0.7442625	0.745175	0.8135	0.7167	0.7821625	0.7448875	0.60125	0.7854625
9780.	0.5618625	0.7974875	0.6506625	0.7449375	0.7451375	0.811775	0.7142875	0.7866875	0.7403375	0.60405	0.78615
9790.	0.56085	0.7914	0.644425	0.7375125	0.7395	0.8137875	0.7124125	0.783075	0.74095	0.60085	0.782125
9800.	0.561225	0.7925875	0.6469125	0.7417625	0.7437375	0.8120875	0.717075	0.7847375	0.746675	0.6034	0.7896875
9810.	0.56315	0.7925	0.6468875	0.744925	0.7382625	0.8103625	0.71505	0.781425	0.7508375	0.5983	0.790225
9820.	0.563275	0.7906875	0.6531125	0.744625	0.742125	0.8158	0.709825	0.78315	0.743375	0.6017	0.7896875
9830.	0.5634	0.79065	0.655725	0.7433625	0.746225	0.8143875	0.71245	0.7782125	0.7427375	0.601225	0.7927125
9840.	0.5655125	0.7919375	0.6518	0.743425	0.7452875	0.812775	0.7172	0.781825	0.7429	0.597925	0.7919125
9850.	0.5650375	0.79525	0.6463125	0.743525	0.7488875	0.8161875	0.7161375	0.777575	0.7436	0.6056125	0.79345
9860.	0.565075	0.7962875	0.648625	0.742775	0.7509625	0.8109625	0.715775	0.7831375	0.7347125	0.607125	0.7920625
9870.	0.5629875	0.7979	0.640275	0.740675	0.7512375	0.8159625	0.7196125	0.7768375	0.741025	0.610225	0.7905
9880.	0.563075	0.797875	0.6414375	0.743825	0.7527	0.8182375	0.7149875	0.7802375	0.73975	0.6043	0.790275
9890.	0.56695	0.795775	0.645425	0.742175	0.7515375	0.813925	0.7167875	0.782	0.739825	0.602625	0.7893125
9900.	0.5635125	0.8025875	0.64475	0.7477	0.7538625	0.8132625	0.7156125	0.78	0.7434	0.6017375	0.79045
9910.	0.56595	0.7962375	0.646475	0.74005	0.7537125	0.8119625	0.7141875	0.7788375	0.7431625	0.6033125	0.7899875
9920.	0.5587375	0.7993625	0.6470375	0.74735	0.7496875	0.8131	0.71535	0.78355	0.74705	0.60575	0.7861875
9930.	0.5645875	0.7975875	0.6584375	0.7445625	0.7442625	0.81445	0.7127375	0.78835	0.748025	0.6001375	0.7848125
9940.	0.566575	0.7996375	0.6524625	0.7456	0.7431875	0.8158	0.7174125	0.7854625	0.74515	0.608875	0.788325
9950.	0.563075	0.8005	0.646625	0.7416	0.744675	0.8112875	0.7135125	0.7857	0.7459125	0.6041875	0.7886625
9960.	0.5640125	0.802275	0.651625	0.741625	0.7510375	0.8097375	0.711125	0.78065	0.742025	0.599875	0.791775
9970.	0.5613125	0.79725	0.64775	0.7367125	0.746225	0.8108125	0.7112125	0.7882125	0.741725	0.6036	0.7933875
9980.	0.5595625	0.800125	0.6515875	0.7396	0.7459375	0.811475	0.70995	0.78225	0.7461875	0.600375	0.7853375
9990.	0.5592875	0.798375	0.6511125	0.7356	0.7442875	0.811525	0.713375	0.781	0.747175	0.5982875	0.7949
10000.	0.5623125	0.8009	0.6506375	0.7341125	0.754125	0.811925	0.7062375	0.7846625	0.7445375	0.5982125	0.7917375

==> anc/Figure2.dat <==
0	0.0004	0.0005	0.0003	0.0006	0.0004	0.0006	0.0006	0.0005
100.	0.0033	0.0035	0.0034	0.0027	0.0023	0.0031	0.0016	0.0028
200.	0.0021	0.0013	0.003	0.0015	0.0011	0.0007	0.0021	0.0015
300.	0.002	0.0016	0.0024	0.0014	0.0017	0.0018	0.0011	0.0023
400.	0.0032	0.0012	0.0028	0.0013	0.0015	0.0014	0.001	0.0028
500.	0.0009	0.0024	0.0016	0.0025	0.0025	0.0019	0.0018	0.0014
600.	0.0012	0.0023	0.0014	0.0036	0.0032	0.0012	0.0023	0.0012
700.	0.0014	0.0028	0.0026	0.0008	0.0016	0.0012	0.0033	0.0016
800.	0.0017	0.0021	0.0022	0.0021	0.0025	0.0011	0.0021	0.0039
900.	0.0016	0.0031	0.0039	0.0011	0.0025	0.0024	0.0031	0.0012
1000.	0.0011	0.0008	0.002	0.0007	0.0011	0.0011	0.0015	0.0016
1100.	0.0023	0.0017	0.0007	0.0012	0.0016	0.0018	0.0036	0.002
1200.	0.0021	0.0015	0.0013	0.0017	0.0016	0.0026	0.001	0.0016
1300.	0.0018	0.0022	0.0014	0.0013	0.0015	0.0029	0.0009	0.0031
1400.	0.0023	0.0016	0.0016	0.0034	0.0015	0.0018	0.0019	0.002
1500.	0.003	0.0026	0.0018	0.0019	0.0021	0.0015	0.0032	0.0025
1600.	0.0025	0.0025	0.0012	0.0014	0.0014	0.0016	0.0024	0.0017
1700.	0.0019	0.0017	0.0011	0.0013	0.002	0.0032	0.0011	0.0018
1800.	0.0017	0.001	0.0018	0.0019	0.0027	0.0017	0.0019	0.0024
1900.	0.0022	0.0023	0.002	0.0028	0.0039	0.0021	0.0029	0.0019
2000.	0.0018	0.0019	0.0047	0.0022	0.0024	0.0016	0.0028	0.0018
2100.	0.0042	0.0016	0.0023	0.0018	0.0014	0.0032	0.0029	0.0021
2200.	0.0018	0.0016	0.0029	0.0015	0.0015	0.0014	0.0035	0.0022
2300.	0.0014	0.0022	0.003	0.0018	0.0017	0.0022	0.0017	0.0024
2400.	0.0015	0.0012	0.0011	0.0014	0.0006	0.0022	0.0025	0.0026
2500.	0.0026	0.0011	0.001	0.0013	0.0021	0.0015	0.0047	0.0019
2600.	0.0016	0.0007	0.0015	0.0016	0.0012	0.0025	0.0014	0.0024
2700.	0.0011	0.0017	0.0016	0.0028	0.0016	0.0005	0.0018	0.0019
2800.	0.0019	0.0018	0.0016	0.002	0.0024	0.0019	0.0047	0.002
2900.	0.0016	0.0012	0.0029	0.0029	0.0015	0.0014	0.0013	0.0019
3000.	0.0028	0.0017	0.0014	0.0035	0.0011	0.0016	0.0013	0.0023
3100.	0.0014	0.0015	0.0017	0.0017	0.0013	0.0023	0.0014	0.0018
3200.	0.0017	0.0021	0.0023	0.0018	0.0021	0.0012	0.0023	0.0007
3300.	0.001	0.0006	0.0021	0.0022	0.0037	0.0025	0.0014	0.0017
3400.	0.0018	0.0033	0.0018	0.0027	0.0016	0.0007	0.0009	0.0028
3500.	0.0024	0.0016	0.0022	0.0022	0.0006	0.0019	0.0026	0.0018
3600.	0.0023	0.0014	0.0009	0.003	0.0012	0.0009	0.002	0.0045
3700.	0.0021	0.0014	0.0022	0.002	0.0023	0.0029	0.0022	0.0029
3800.	0.0023	0.0021	0.0017	0.0017	0.0006	0.0012	0.0029	0.0021
3900.	0.0018	0.0017	0.0006	0.0026	0.0026	0.0021	0.0015	0.001
4000.	0.0024	0.0032	0.0018	0.0018	0.0008	0.0022	0.0025	0.0007
4100.	0.0024	0.0019	0.0011	0.0013	0.003	0.0023	0.0037	0.0015
4200.	0.0013	0.0014	0.0032	0.002	0.0015	0.0019	0.0009	0.0028
4300.	0.0017	0.0044	0.0033	0.0023	0.0007	0.0018	0.0021	0.0034
4400.	0.0012	0.0011	0.0028	0.0019	0.001	0.0031	0.0022	0.0027
4500.	0.0012	0.0013	0.0039	0.0023	0.0056	0.0009	0.0013	0.0044
4600.	0.0015	0.0014	0.0024	0.0026	0.0019	0.0015	0.0018	0.0024
4700.	0.0029	0.0026	0.0019	0.0029	0.0043	0.0014	0.0022	0.0014
4800.	0.0015	0.0021	0.0064	0.0009	0.0013	0.0014	0.0018	0.0014
4900.	0.0028	0.0014	0.0017	0.0009	0.0017	0.001	0.0011	0.0028
5000.	0.002	0.0028	0.0014	0.0022	0.0015	0.0019	0.0032	0.0012
5100.	0.002	0.002	0.0016	0.0017	0.0012	0.003	0.0016	0.0011
5200.	0.0017	0.0024	0.0022	0.0011	0.0027	0.0017	0.0014	0.0017
5300.	0.0018	0.0013	0.0013	0.0016	0.0019	0.0027	0.0023	0.0017
5400.	0.0031	0.0016	0.002	0.0017	0.0026	0.0014	0.0011	0.001
5500.	0.0025	0.0029	0.0019	0.0007	0.0021	0.0029	0.0017	0.0017
5600.	0.0014	0.0021	0.0019	0.0013	0.0021	0.0016	0.0016	0.0022
5700.	0.002	0.0018	0.0031	0.0025	0.0017	0.0006	0.0008	0.0008
5800.	0.0022	0.0021	0.0036	0.0017	0.0029	0.0027	0.0024	0.0033
5900.	0.002	0.0016	0.0016	0.0027	0.0013	0.0017	0.002	0.0016
6000.	0.0015	0.0013	0.0017	0.003	0.0018	0.0036	0.002	0.0032
6100.	0.0047	0.0024	0.0022	0.0032	0.0041	0.002	0.0015	0.0024
6200.	0.0015	0.0014	0.0021	0.0018	0.0031	0.0013	0.0018	0.0019
6300.	0.0008	0.002	0.0023	0.0014	0.002	0.0032	0.0016	0.0015
6400.	0.0017	0.0014	0.0028	0.0018	0.0046	0.0026	0.002	0.0025
6500.	0.0025	0.0026	0.0009	0.0011	0.0013	0.0018	0.002	0.0014
6600.	0.0021	0.0014	0.002	0.0021	0.0047	0.0012	0.0018	0.0019
6700.	0.0033	0.0021	0.002	0.0006	0.0019	0.0025	0.0023	0.0015
6800.	0.0018	0.0015	0.0018	0.0025	0.0017	0.0024	0.0036	0.002
6900.	0.0019	0.0022	0.0039	0.0018	0.0015	0.0022	0.002	0.0025
7000.	0.0011	0.0015	0.0012	0.0012	0.0021	0.0007	0.0036	0.0021
7100.	0.0013	0.0013	0.0018	0.0015	0.0023	0.0039	0.0021	0.0016
7200.	0.0007	0.0014	0.0018	0.0008	0.0031	0.0018	0.0013	0.0014
7300.	0.0014	0.0013	0.003	0.002	0.0019	0.0009	0.0019	0.0015
7400.	0.0028	0.0014	0.0012	0.0007	0.0019	0.0029	0.0015	0.0015
7500.	0.0018	0.0015	0.0022	0.0027	0.001	0.002	0.0016	0.0012
7600.	0.0018	0.0025	0.0018	0.0024	0.0033	0.0031	0.0011	0.0009
7700.	0.0019	0.0023	0.0021	0.0021	0.002	0.0015	0.0026	0.0021
7800.	0.0025	0.0022	0.0056	0.0018	0.0018	0.003	0.0022	0.0015
7900.	0.0027	0.0031	0.002	0.0021	0.0014	0.0016	0.0019	0.002
8000.	0.0014	0.0035	0.0019	0.0015	0.0016	0.0017	0.0024	0.002
8100.	0.0012	0.0023	0.0033	0.0009	0.0017	0.0024	0.0024	0.0013
8200.	0.0009	0.0013	0.0019	0.0007	0.0025	0.0039	0.0016	0.0031
8300.	0.0018	0.0028	0.0016	0.002	0.0018	0.0021	0.0014	0.0042
8400.	0.0012	0.0014	0.0021	0.0011	0.0023	0.0014	0.0013	0.0026
8500.	0.0015	0.0009	0.0018	0.003	0.0006	0.0029	0.0022	0.001
8600.	0.0019	0.0009	0.002	0.0017	0.0024	0.0017	0.0017	0.0019
8700.	0.0016	0.0025	0.0019	0.0013	0.0024	0.0022	0.0045	0.0022
8800.	0.0019	0.0019	0.001	0.0013	0.0028	0.002	0.0021	0.001
8900.	0.0013	0.0016	0.0018	0.0026	0.0022	0.0025	0.0009	0.0014
9000.	0.0003	0.003	0.0017	0.0011	0.0014	0.0018	0.0018	0.0016
9100.	0.0025	0.0015	0.0013	0.0024	0.0014	0.0007	0.0009	0.0008
9200.	0.0021	0.0009	0.0012	0.001	0.0011	0.0019	0.0021	0.0021
9300.	0.0023	0.0018	0.0015	0.0028	0.0011	0.0007	0.0023	0.0021
9400.	0.0021	0.0016	0.0022	0.0012	0.0016	0.0025	0.0022	0.0021
9500.	0.0022	0.0018	0.0042	0.002	0.0024	0.0028	0.0013	0.0022
9600.	0.0022	0.0009	0.0009	0.002	0.0024	0.0018	0.0012	0.001
9700.	0.0019	0.0025	0.003	0.0021	0.0035	0.0018	0.0024	0.0007
9800.	0.0009	0.0014	0.002	0.0017	0.0016	0.0011	0.002	0.001
9900.	0.0028	0.002	0.0018	0.0015	0.0015	0.0014	0.002	0.0016
10000.	0.0024	0.0013	0.0017	0.0013	0.0022	0.0008	0.0015	0.0021
10100.	0.0029	0.0005	0.0022	0.001	0.0011	0.0014	0.0014	0.0018
10200.	0.0017	0.0023	0.0015	0.0015	0.0023	0.0004	0.0026	0.0008
10300.	0.0033	0.002	0.0028	0.0021	0.0026	0.0022	0.002	0.0024
10400.	0.0019	0.0016	0.0015	0.0014	0.0043	0.0017	0.0015	0.0012
10500.	0.0019	0.0012	0.0015	0.0034	0.0031	0.0022	0.0012	0.0034
10600.	0.0019	0.0012	0.0033	0.0028	0.0029	0.001	0.0012	0.0016
10700.	0.0028	0.0032	0.0025	0.0034	0.0027	0.0022	0.0022	0.0159
10800.	0.0017	0.0033	0.0013	0.0012	0.0032	0.0022	0.0024	0.2649
10900.	0.0024	0.0029	0.001	0.0013	0.0006	0.0026	0.002	0.5241
11000.	0.0037	0.0012	0.0015	0.0034	0.002	0.0025	0.0018	0.6555
11100.	0.0019	0.0013	0.0028	0.0018	0.0012	0.0015	0.002	0.7484
11200.	0.0023	0.0045	0.0016	0.0031	0.0013	0.0025	0.0011	0.8046
11300.	0.0017	0.0021	0.0027	0.0029	0.0035	0.0011	0.0025	0.8195
11400.	0.0018	0.0028	0.0011	0.001	0.0022	0.0018	0.0011	0.8222
11500.	0.0025	0.0016	0.0023	0.002	0.0009	0.0025	0.0009	0.8355
11600.	0.0014	0.0009	0.0031	0.002	0.002	0.0023	0.0013	0.8223
11700.	0.002	0.0017	0.0015	0.001	0.0024	0.0027	0.0013	0.8336
11800.	0.0025	0.0015	0.0027	0.0034	0.0023	0.0009	0.0019	0.8185
11900.	0.0018	0.0015	0.0014	0.0013	0.0019	0.0017	0.0019	0.8052
12000.	0.0019	0.0019	0.0022	0.0014	0.0011	0.0022	0.0006	0.8127
12100.	0.0023	0.0011	0.0016	0.002	0.0016	0.002	0.0009	0.8019
12200.	0.002	0.0029	0.002	0.0009	0.0034	0.0017	0.0016	0.8119
12300.	0.0013	0.0009	0.0057	0.0026	0.0027	0.0018	0.0016	0.8297
12400.	0.0024	0.0014	0.0016	0.001	0.0014	0.0023	0.0019	0.8263
12500.	0.0012	0.0008	0.0021	0.0025	0.0018	0.0018	0.0032	0.8126
12600.	0.002	0.0018	0.0019	0.0019	0.0012	0.0022	0.0016	0.8205
12700.	0.0012	0.0011	0.003	0.0023	0.0017	0.0025	0.0009	0.8101
12800.	0.0018	0.0021	0.0029	0.0011	0.0026	0.003	0.0019	0.8238
12900.	0.0015	0.002	0.0027	0.0034	0.0015	0.0022	0.0015	0.8249
13000.	0.0023	0.0013	0.0032	0.0016	0.0026	0.0021	0.0028	0.8303
13100.	0.0016	0.002	0.0013	0.0015	0.0031	0.001	0.0034	0.824
13200.	0.0013	0.0011	0.0037	0.0023	0.0009	0.0025	0.0024	0.8132
13300.	0.0025	0.0016	0.0033	0.0023	0.002	0.0012	0.0016	0.828
13400.	0.0021	0.0012	0.0017	0.0028	0.0005	0.0033	0.0018	0.8231
13500.	0.0026	0.001	0.0033	0.0019	0.0013	0.0028	0.001	0.8262
13600.	0.0019	0.0021	0.0021	0.003	0.0019	0.0022	0.0026	0.8283
13700.	0.0021	0.0019	0.003	0.001	0.002	0.0023	0.0015	0.8281
13800.	0.0039	0.0028	0.0012	0.0028	0.0021	0.0009	0.0018	0.8237
13900.	0.0021	0.0025	0.0019	0.0018	0.0012	0.0024	0.0008	0.8236
14000.	0.0005	0.0021	0.0009	0.0023	0.0015	0.0018	0.003	0.8331
14100.	0.0017	0.0013	0.003	0.002	0.0023	0.001	0.0012	0.8199
14200.	0.0026	0.003	0.0025	0.0022	0.0017	0.0023	0.0013	0.8044
14300.	0.0016	0.0012	0.0019	0.0016	0.0039	0.0015	0.0014	0.8279
14400.	0.0013	0.0026	0.003	0.0015	0.0026	0.0016	0.0019	0.8274
14500.	0.0015	0.001	0.0024	0.0009	0.0019	0.0023	0.002	0.8319
14600.	0.0004	0.0025	0.0029	0.0015	0.0012	0.0018	0.0017	0.8239
14700.	0.0011	0.0017	0.0023	0.003	0.002	0.0027	0.0036	0.8266
14800.	0.0008	0.0023	0.0032	0.0017	0.0027	0.0005	0.0016	0.8074
14900.	0.0012	0.0029	0.0049	0.0019	0.0014	0.0008	0.0026	0.8221
15000.	0.0022	0.0016	0.0033	0.0022	0.0033	0.0017	0.0017	0.8243
15100.	0.0015	0.001	0.0018	0.0023	0.0022	0.0025	0.0012	0.8194
15200.	0.0037	0.0025	0.0011	0.0027	0.0013	0.0019	0.0012	0.8209
15300.	0.0009	0.0027	0.0044	0.0006	0.0025	0.0015	0.0016	0.8175
15400.	0.0025	0.0007	0.0017	0.0022	0.0013	0.0022	0.0037	0.8162
15500.	0.0034	0.0036	0.0011	0.0016	0.003	0.0024	0.0022	0.8158
15600.	0.0011	0.0013	0.0028	0.0014	0.0025	0.0011	0.0016	0.8257
15700.	0.0022	0.0011	0.0024	0.0021	0.0049	0.0014	0.0016	0.8372
15800.	0.0019	0.0016	0.0032	0.001	0.0015	0.0021	0.002	0.8283
15900.	0.0033	0.0018	0.0012	0.0049	0.0013	0.0023	0.0014	0.8165
16000.	0.0021	0.001	0.0024	0.0055	0.0012	0.0014	0.0019	0.8158
16100.	0.0024	0.0015	0.002	0.0018	0.0061	0.0015	0.0015	0.815
16200.	0.0014	0.0027	0.0016	0.002	0.0018	0.0022	0.0025	0.824
16300.	0.0027	0.0024	0.0038	0.0013	0.0021	0.0025	0.0018	0.8197
16400.	0.0023	0.0022	0.0026	0.0019	0.0021	0.0014	0.0021	0.823
16500.	0.0021	0.0013	0.0027	0.0011	0.0016	0.0022	0.0021	0.8368
16600.	0.0008	0.0013	0.0006	0.0012	0.0031	0.0021	0.0016	0.8138
16700.	0.0023	0.0011	0.0027	0.0019	0.001	0.0026	0.001	0.8284
16800.	0.0015	0.002	0.0014	0.0047	0.0015	0.002	0.0013	0.8393
16900.	0.0017	0.0016	0.003	0.0011	0.0025	0.0021	0.0006	0.822
17000.	0.0011	0.0015	0.0013	0.0013	0.0012	0.0025	0.001	0.836
17100.	0.0031	0.0018	0.0021	0.0014	0.0015	0.0019	0.0008	0.8369
17200.	0.002	0.0015	0.0018	0.0017	0.0023	0.0019	0.0029	0.8294
17300.	0.0015	0.0021	0.0012	0.001	0.002	0.0029	0.002	0.8366
17400.	0.0018	0.0023	0.0022	0.0012	0.0013	0.0021	0.0009	0.8368
17500.	0.0018	0.0019	0.0011	0.0008	0.0025	0.0014	0.0029	0.8295
17600.	0.0015	0.0026	0.0015	0.0022	0.0023	0.0013	0.0028	0.833
17700.	0.0034	0.0029	0.0013	0.0011	0.0019	0.0027	0.0021	0.8373
17800.	0.0032	0.0033	0.0023	0.0034	0.001	0.0037	0.0019	0.8311
17900.	0.0023	0.0009	0.0021	0.0008	0.0014	0.002	0.0044	0.8228
18000.	0.0019	0.0028	0.002	0.0013	0.001	0.0038	0.0022	0.8295
18100.	0.0011	0.0015	0.0023	0.0047	0.0038	0.0013	0.0025	0.8258
18200.	0.0026	0.002	0.0017	0.0027	0.0016	0.0011	0.0021	0.8319
18300.	0.0009	0.0014	0.0024	0.0027	0.003	0.0011	0.0017	0.8288
18400.	0.0016	0.0015	0.0011	0.0027	0.0009	0.001	0.0013	0.8317
18500.	0.0025	0.002	0.002	0.0016	0.0015	0.0016	0.0022	0.835
18600.	0.001	0.0025	0.0017	0.0017	0.0015	0.0013	0.0012	0.8275
18700.	0.0019	0.0015	0.0028	0.0031	0.0032	0.0016	0.0024	0.8395
18800.	0.0021	0.003	0.0011	0.0022	0.0026	0.0033	0.0015	0.8343
18900.	0.0038	0.0017	0.003	0.0012	0.0014	0.0008	0.0018	0.8316
19000.	0.0023	0.0022	0.0016	0.0016	0.0022	0.0029	0.0029	0.8238
19100.	0.0017	0.0016	0.0026	0.0025	0.0026	0.0015	0.0016	0.8259
19200.	0.0022	0.0015	0.0026	0.0013	0.0024	0.0016	0.0016	0.8351
19300.	0.003	0.0017	0.0017	0.0024	0.002	0.0012	0.0012	0.8303
19400.	0.001	0.0015	0.0012	0.0011	0.0019	0.0014	0.0013	0.8267
19500.	0.0014	0.0016	0.0023	0.0012	0.0015	0.0014	0.0019	0.8344
19600.	0.0024	0.0045	0.0018	0.0012	0.0028	0.002	0.0011	0.839
19700.	0.0016	0.0013	0.0032	0.0021	0.0015	0.0028	0.0016	0.844
19800.	0.0014	0.0012	0.003	0.0027	0.0035	0.0025	0.0019	0.8434
19900.	0.0047	0.0041	0.0015	0.0019	0.0021	0.0017	0.0028	0.8399
20000.	0.0017	0.0014	0.0029	0.0007	0.0022	0.0017	0.0024	0.8283
20100.	0.0031	0.0041	0.0012	0.0011	0.0021	0.0032	0.0025	0.8392
20200.	0.0008	0.0015	0.0012	0.0021	0.001	0.0011	0.0024	0.8207
20300.	0.0022	0.0012	0.0018	0.0013	0.0021	0.0026	0.0011	0.8291
20400.	0.0035	0.0022	0.0011	0.0016	0.0019	0.0016	0.0017	0.8392
20500.	0.0019	0.0028	0.0015	0.0018	0.0019	0.0028	0.0027	0.8065
20600.	0.0018	0.0013	0.0015	0.0028	0.0031	0.0041	0.0008	0.8346
20700.	0.0007	0.0013	0.0025	0.0016	0.0012	0.001	0.0015	0.8352
20800.	0.0017	0.0017	0.002	0.0013	0.0018	0.0021	0.0019	0.8243
20900.	0.0019	0.0058	0.0026	0.0024	0.0014	0.0012	0.0025	0.8085
21000.	0.0017	0.0031	0.0009	0.0022	0.0018	0.0018	0.0025	0.8477
21100.	0.0026	0.0013	0.0018	0.0023	0.0015	0.0021	0.0011	0.8232
21200.	0.0015	0.0017	0.0026	0.0024	0.0018	0.0016	0.0026	0.8259
21300.	0.0014	0.0008	0.0004	0.0021	0.002	0.0012	0.0039	0.8363
21400.	0.0013	0.0023	0.0037	0.003	0.0007	0.0003	0.0015	0.8301
21500.	0.0035	0.0014	0.0027	0.0035	0.001	0.0056	0.0013	0.814
21600.	0.0019	0.001	0.0024	0.0023	0.0025	0.0023	0.0047	0.8357
21700.	0.002	0.0018	0.0022	0.0009	0.0015	0.0047	0.0018	0.8212
21800.	0.0012	0.0018	0.0014	0.0017	0.0024	0.0029	0.0018	0.8312
21900.	0.0018	0.0026	0.0031	0.002	0.0017	0.0036	0.0023	0.8291
22000.	0.0011	0.0013	0.0015	0.0018	0.0018	0.0022	0.0027	0.8338
22100.	0.0041	0.0022	0.0011	0.0012	0.0028	0.0016	0.0013	0.8317
22200.	0.0017	0.0011	0.0019	0.0008	0.0027	0.0033	0.0015	0.8375
22300.	0.0008	0.0019	0.0023	0.0018	0.0045	0.0023	0.0027	0.8403
22400.	0.0022	0.0013	0.0033	0.0017	0.0016	0.0005	0.0006	0.8261
22500.	0.0068	0.0025	0.0012	0.0031	0.001	0.0006	0.0026	0.8097
22600.	0.0027	0.0011	0.0024	0.0018	0.0008	0.001	0.0016	0.8263
22700.	0.0018	0.0011	0.0018	0.0023	0.0024	0.0011	0.0023	0.8193
22800.	0.0032	0.0029	0.0019	0.0032	0.0017	0.0023	0.0016	0.8237
22900.	0.0011	0.0032	0.0024	0.0016	0.0014	0.002	0.0011	0.8287
23000.	0.0007	0.0009	0.0023	0.0023	0.0013	0.0021	0.0017	0.8241
23100.	0.0017	0.0015	0.0019	0.0022	0.0018	0.0027	0.0025	0.8252
23200.	0.0018	0.0019	0.0025	0.0022	0.0019	0.0008	0.0013	0.8234
23300.	0.0012	0.003	0.0027	0.0018	0.0024	0.0026	0.003	0.8202
23400.	0.0027	0.0004	0.0006	0.0015	0.0012	0.0027	0.0025	0.8351
23500.	0.0014	0.0023	0.0027	0.0017	0.0021	0.0025	0.0017	0.8285
23600.	0.0016	0.0022	0.0024	0.0015	0.0019	0.0013	0.0008	0.8246
23700.	0.0019	0.0055	0.0031	0.0024	0.0029	0.0021	0.003	0.8248
23800.	0.0026	0.0013	0.0017	0.0034	0.0019	0.0009	0.0012	0.8287
23900.	0.0012	0.0034	0.0025	0.0021	0.0014	0.0027	0.0016	0.8301
24000.	0.0023	0.0029	0.0012	0.0036	0.0032	0.0028	0.0016	0.8266
24100.	0.0016	0.0021	0.0008	0.001	0.0015	0.0017	0.0007	0.8196
24200.	0.0026	0.002	0.0013	0.0032	0.0008	0.0013	0.0024	0.8304
24300.	0.0017	0.0027	0.0023	0.0014	0.0013	0.0017	0.0013	0.8323
24400.	0.0022	0.0012	0.0005	0.0012	0.003	0.0017	0.0023	0.8244
24500.	0.0021	0.0011	0.0019	0.0013	0.0021	0.0019	0.0014	0.8216
24600.	0.0009	0.0029	0.0016	0.0026	0.0023	0.0025	0.002	0.8326
24700.	0.0019	0.0026	0.0019	0.0023	0.0015	0.0022	0.0027	0.8171
24800.	0.0024	0.0013	0.0009	0.0016	0.0029	0.0041	0.0017	0.8177
24900.	0.0021	0.0018	0.0016	0.0018	0.0012	0.0016	0.0015	0.8442
25000.	0.0024	0.0006	0.0012	0.0016	0.0018	0.0019	0.0028	0.8152
25100.	0.001	0.0008	0.0021	0.0016	0.0039	0.0013	0.0017	0.8333
25200.	0.0013	0.0018	0.0036	0.0016	0.0033	0.001	0.0011	0.8326
25300.	0.0006	0.0017	0.0017	0.002	0.0022	0.0036	0.0027	0.822
25400.	0.001	0.0046	0.001	0.0017	0.0023	0.0016	0.0021	0.8201
25500.	0.0018	0.0032	0.0037	0.002	0.003	0.0033	0.0012	0.8365
25600.	0.0018	0.0023	0.0016	0.0029	0.0024	0.0015	0.0005	0.8302
25700.	0.0017	0.0011	0.0015	0.0018	0.0016	0.0015	0.002	0.8327
25800.	0.0015	0.0027	0.0012	0.0015	0.0027	0.0017	0.0038	0.8323
25900.	0.0016	0.0015	0.0029	0.0025	0.0021	0.0019	0.0032	0.8189
26000.	0.0016	0.0025	0.002	0.0016	0.0012	0.0014	0.0012	0.8486
26100.	0.0012	0.0012	0.0016	0.002	0.0018	0.0014	0.0017	0.8275
26200.	0.0026	0.0017	0.002	0.0015	0.0015	0.0028	0.0007	0.8321
26300.	0.002	0.0027	0.0007	0.0015	0.0014	0.003	0.0022	0.841
26400.	0.0011	0.0012	0.0011	0.0023	0.0017	0.003	0.0018	0.8376
26500.	0.0019	0.0034	0.0024	0.0011	0.001	0.0024	0.0025	0.8301
26600.	0.0023	0.0023	0.0026	0.0029	0.0032	0.0032	0.0026	0.8443
26700.	0.0018	0.0033	0.0026	0.002	0.0009	0.0028	0.0026	0.8328
26800.	0.0009	0.0025	0.0012	0.0007	0.003	0.0012	0.0012	0.8348
26900.	0.0012	0.0013	0.0021	0.0013	0.0015	0.001	0.0025	0.8344
27000.	0.0019	0.0011	0.0013	0.0015	0.0008	0.0019	0.0023	0.838
27100.	0.0025	0.0009	0.0015	0.0016	0.0023	0.003	0.0023	0.837
27200.	0.0016	0.0011	0.0025	0.0013	0.0012	0.0028	0.0018	0.8145
27300.	0.002	0.0019	0.0026	0.0017	0.0023	0.0019	0.0032	0.8298
27400.	0.0032	0.0013	0.0012	0.0015	0.0014	0.0015	0.0013	0.8129
27500.	0.0021	0.0022	0.002	0.0018	0.0023	0.0047	0.0038	0.8384
27600.	0.0009	0.0025	0.0026	0.0019	0.0027	0.0016	0.0027	0.8391
27700.	0.0023	0.0023	0.0022	0.0018	0.0023	0.0022	0.0013	0.8107
27800.	0.0024	0.0026	0.0036	0.0012	0.0019	0.0016	0.002	0.836
27900.	0.0022	0.0026	0.0018	0.0033	0.0017	0.002	0.0021	0.8268
28000.	0.0019	0.0044	0.0016	0.0027	0.0013	0.0025	0.0011	0.8296
28100.	0.0013	0.0005	0.0025	0.0033	0.0017	0.002	0.0015	0.8316
28200.	0.0028	0.0029	0.0016	0.0016	0.0019	0.0026	0.0019	0.8243
28300.	0.0017	0.0013	0.0013	0.0017	0.0015	0.001	0.0023	0.8204
28400.	0.0027	0.0015	0.0011	0.0015	0.0019	0.002	0.0036	0.8117
28500.	0.0021	0.0021	0.0029	0.003	0.0013	0.0026	0.0027	0.8152
28600.	0.005	0.0012	0.0004	0.0022	0.0023	0.0012	0.002	0.8185
28700.	0.0025	0.0025	0.0026	0.0031	0.0024	0.0009	0.0012	0.8113
28800.	0.0016	0.0027	0.0027	0.0006	0.0026	0.0008	0.0034	0.8172
28900.	0.003	0.0009	0.0029	0.001	0.0023	0.0014	0.0029	0.8302
29000.	0.0029	0.0026	0.0013	0.0032	0.0019	0.0024	0.0015	0.8378
29100.	0.0024	0.002	0.0028	0.0016	0.0017	0.0017	0.0028	0.8157
29200.	0.0024	0.0021	0.0043	0.0027	0.0024	0.0012	0.002	0.8359
29300.	0.0018	0.0019	0.0024	0.0026	0.0021	0.0022	0.0025	0.8227
29400.	0.0018	0.0022	0.0011	0.0007	0.0011	0.0018	0.0006	0.8271
29500.	0.0021	0.0009	0.0019	0.0016	0.002	0.0009	0.0017	0.8359
29600.	0.0017	0.0015	0.0015	0.0018	0.0025	0.0025	0.0032	0.8294
29700.	0.0027	0.0019	0.0027	0.0012	0.0019	0.0015	0.0027	0.8321
29800.	0.003	0.0015	0.0028	0.0033	0.0042	0.0029	0.0019	0.8405
29900.	0.0015	0.0015	0.0016	0.0014	0.0021	0.0032	0.0012	0.8323
30000.	0.0017	0.0023	0.0036	0.0027	0.0019	0.0023	0.0012	0.8302
30100.	0.0026	0.0023	0.0013	0.0012	0.0018	0.0015	0.0009	0.8204
30200.	0.002	0.0032	0.0014	0.0013	0.002	0.0014	0.0031	0.8294
30300.	0.0012	0.0021	0.0023	0.0019	0.0022	0.0017	0.0035	0.8341
30400.	0.0027	0.0013	0.0019	0.0021	0.0017	0.0014	0.0021	0.8328
30500.	0.0012	0.002	0.0033	0.0026	0.0018	0.0012	0.0022	0.8258
30600.	0.001	0.0012	0.0017	0.0014	0.0019	0.0017	0.0017	0.8363
30700.	0.0016	0.0021	0.0022	0.0017	0.0029	0.0015	0.0017	0.8267
30800.	0.0026	0.0025	0.0034	0.0015	0.0017	0.001	0.002	0.8333
30900.	0.0012	0.0052	0.0026	0.0025	0.0015	0.0018	0.0018	0.8172
31000.	0.0015	0.0026	0.0027	0.0021	0.0022	0.0031	0.002	0.8262
31100.	0.0014	0.004	0.0016	0.0026	0.0023	0.0034	0.002	0.8304
31200.	0.0023	0.0019	0.0037	0.0017	0.0021	0.0011	0.0023	0.8407
31300.	0.0015	0.0019	0.0026	0.0016	0.0013	0.0048	0.0022	0.8269
31400.	0.002	0.0014	0.0016	0.0015	0.0011	0.0012	0.0015	0.8335
31500.	0.0018	0.0012	0.0045	0.0015	0.0005	0.0023	0.0014	0.8405
31600.	0.0031	0.0017	0.0043	0.0007	0.0014	0.0024	0.0015	0.8257
31700.	0.0014	0.0017	0.0018	0.0007	0.0026	0.0027	0.003	0.8183
31800.	0.0011	0.0011	0.0016	0.0017	0.0019	0.0018	0.0022	0.8237
31900.	0.0019	0.0025	0.002	0.0018	0.0014	0.0018	0.0015	0.8249
32000.	0.0013	0.0022	0.0026	0.0004	0.0025	0.0017	0.0021	0.8231
32100.	0.0019	0.0016	0.0018	0.0002	0.0015	0.0045	0.0025	0.8328
32200.	0.0019	0.0016	0.0072	0.0022	0.0017	0.0019	0.0011	0.8178
32300.	0.0008	0.0019	0.0023	0.0028	0.0021	0.0012	0.0017	0.8246
32400.	0.0016	0.0018	0.0013	0.0014	0.0018	0.0013	0.001	0.8346
32500.	0.0017	0.002	0.0012	0.0016	0.0015	0.0011	0.0008	0.8208
32600.	0.0009	0.0004	0.0011	0.0017	0.0018	0.003	0.0028	0.8295
32700.	0.0018	0.0034	0.0034	0.0021	0.001	0.0025	0.0029	0.8129
32800.	0.0026	0.002	0.001	0.0027	0.0008	0.0015	0.0016	0.8278
32900.	0.0015	0.0016	0.0032	0.0013	0.002	0.0028	0.0022	0.8215
33000.	0.0007	0.0006	0.0021	0.001	0.0021	0.004	0.0023	0.835
33100.	0.0026	0.0014	0.0037	0.0023	0.0026	0.0032	0.0029	0.8162
33200.	0.0021	0.0006	0.0012	0.0014	0.001	0.0011	0.001	0.8478
33300.	0.0022	0.0019	0.0026	0.0009	0.0021	0.0017	0.0021	0.8353
33400.	0.0027	0.0015	0.0026	0.0022	0.0024	0.0005	0.0016	0.8359
33500.	0.0024	0.0011	0.0017	0.0023	0.0021	0.0021	0.0017	0.829
33600.	0.0021	0.002	0.002	0.0048	0.0046	0.0019	0.0018	0.8236
33700.	0.0009	0.0019	0.0023	0.0021	0.0018	0.002	0.0017	0.8382
33800.	0.0008	0.0021	0.0018	0.0022	0.0013	0.002	0.0023	0.8224
33900.	0.0015	0.0016	0.003	0.0012	0.0046	0.001	0.001	0.8263
34000.	0.0021	0.0021	0.0023	0.001	0.001	0.0024	0.0008	0.8356
34100.	0.0022	0.0013	0.002	0.0023	0.0024	0.0016	0.002	0.8266
34200.	0.0024	0.0021	0.0045	0.0016	0.0029	0.0032	0.0022	0.8278
34300.	0.002	0.0029	0.001	0.001	0.003	0.0026	0.0021	0.8236
34400.	0.0024	0.0011	0.0034	0.001	0.0011	0.0023	0.0025	0.8279
34500.	0.0006	0.0025	0.0018	0.0016	0.0017	0.0039	0.0024	0.831
34600.	0.0017	0.002	0.0018	0.0025	0.0019	0.0025	0.0024	0.8246
34700.	0.0023	0.0023	0.0014	0.0013	0.0022	0.0009	0.0011	0.8285
34800.	0.0015	0.0013	0.0022	0.0015	0.0017	0.0012	0.002	0.8263
34900.	0.0023	0.0063	0.0023	0.0022	0.001	0.0015	0.0014	0.8279
35000.	0.0013	0.0016	0.0031	0.0028	0.0007	0.002	0.0007	0.8374
35100.	0.0008	0.0011	0.0021	0.0017	0.0015	0.002	0.0008	0.8266
35200.	0.0016	0.0012	0.0058	0.003	0.0009	0.0007	0.0014	0.8335
35300.	0.0031	0.0038	0.0023	0.0013	0.002	0.0045	0.0007	0.8172
35400.	0.0018	0.001	0.0025	0.0018	0.0013	0.0009	0.0032	0.8327
35500.	0.0013	0.0047	0.0014	0.0028	0.0016	0.0022	0.0018	0.8279
35600.	0.0015	0.002	0.003	0.0021	0.0016	0.0022	0.0017	0.8231
35700.	0.0019	0.0015	0.0022	0.0012	0.0037	0.0011	0.0025	0.8084
35800.	0.002	0.0019	0.0006	0.0014	0.0018	0.0025	0.0016	0.8367
35900.	0.004	0.0012	0.0017	0.0028	0.001	0.0016	0.0016	0.8224
36000.	0.0017	0.004	0.0005	0.0032	0.0014	0.002	0.0018	0.8208
36100.	0.0016	0.0028	0.001	0.0012	0.0013	0.0026	0.0019	0.8392
36200.	0.0024	0.0017	0.0029	0.0026	0.0021	0.0016	0.0013	0.8314
36300.	0.0018	0.0027	0.0013	0.002	0.0025	0.0013	0.0019	0.8311
36400.	0.0023	0.001	0.0025	0.0021	0.0018	0.0011	0.002	0.8239
36500.	0.0024	0.0028	0.0012	0.0059	0.0018	0.0029	0.0026	0.8349
36600.	0.0016	0.0027	0.0029	0.0014	0.0022	0.0011	0.0031	0.8278
36700.	0.002	0.0021	0.0036	0.0021	0.002	0.0017	0.0017	0.8255
36800.	0.0016	0.0011	0.002	0.0016	0.002	0.0023	0.0017	0.8297
36900.	0.0027	0.0024	0.0015	0.0023	0.0016	0.0023	0.0019	0.8314
37000.	0.0029	0.0024	0.0012	0.0017	0.004	0.0013	0.0031	0.8271
37100.	0.0021	0.0027	0.0011	0.0023	0.0018	0.0011	0.0022	0.8265
37200.	0.0023	0.0019	0.003	0.0058	0.0021	0.0016	0.001	0.8358
37300.	0.0022	0.0024	0.0026	0.0014	0.0016	0.0026	0.0011	0.8367
37400.	0.0029	0.0025	0.0019	0.0025	0.0016	0.0009	0.0013	0.8353
37500.	0.0034	0.0013	0.0025	0.0009	0.0026	0.0025	0.0023	0.8184
37600.	0.0033	0.0019	0.0023	0.0013	0.0009	0.0016	0.0022	0.8219
37700.	0.0028	0.0025	0.0012	0.0009	0.002	0.0025	0.002	0.8287
37800.	0.0021	0.0018	0.0009	0.0008	0.0019	0.0026	0.0023	0.824
37900.	0.0014	0.0022	0.0018	0.0036	0.0021	0.0022	0.0017	0.8164
38000.	0.0014	0.0015	0.0029	0.0018	0.0047	0.0014	0.0006	0.8302
38100.	0.0013	0.0021	0.0049	0.0032	0.0013	0.0009	0.0016	0.8381
38200.	0.0033	0.0032	0.0029	0.0019	0.0019	0.0013	0.0013	0.8324
38300.	0.003	0.0013	0.0015	0.0013	0.0024	0.002	0.002	0.8261
38400.	0.0019	0.0027	0.0027	0.0036	0.0008	0.0038	0.0047	0.825
38500.	0.0012	0.0012	0.0022	0.0038	0.0016	0.0025	0.0024	0.8281
38600.	0.0011	0.002	0.0594	0.0032	0.002	0.0021	0.0019	0.8203
38700.	0.0012	0.0022	0.4348	0.0055	0.0011	0.0014	0.0019	0.8335
38800.	0.0012	0.0019	0.5876	0.0018	0.0022	0.0014	0.0019	0.8459
38900.	0.001	0.0011	0.6002	0.0024	0.002	0.002	0.0013	0.8361
39000.	0.0015	0.0032	0.6095	0.0011	0.0027	0.0011	0.001	0.8121
39100.	0.0018	0.0015	0.5671	0.001	0.0009	0.0015	0.0007	0.8324
39200.	0.0011	0.0014	0.5985	0.0023	0.002	0.0019	0.0019	0.8306
39300.	0.0028	0.0015	0.5983	0.0019	0.0015	0.0025	0.0021	0.8186
39400.	0.0011	0.0039	0.6069	0.0036	0.0017	0.0036	0.0022	0.8222
39500.	0.0032	0.0014	0.617	0.0013	0.0025	0.0013	0.0021	0.8247
39600.	0.0015	0.0027	0.5926	0.0015	0.0017	0.0016	0.0029	0.8183
39700.	0.0016	0.003	0.6254	0.0015	0.0009	0.0016	0.0013	0.8237
39800.	0.0011	0.0014	0.6282	0.0018	0.0013	0.0023	0.0015	0.8314
39900.	0.0024	0.0011	0.6034	0.0018	0.002	0.0022	0.0031	0.8261
40000.	0.0035	0.002	0.625	0.0017	0.0014	0.0024	0.0015	0.8431
40100.	0.0025	0.0023	0.6045	0.0016	0.0014	0.004	0.0023	0.8464
40200.	0.0021	0.005	0.6183	0.003	0.0039	0.0015	0.0026	0.8346
40300.	0.0027	0.0015	0.6145	0.0014	0.0021	0.0009	0.0033	0.8197
40400.	0.0011	0.0029	0.5977	0.0033	0.0021	0.001	0.0028	0.841
40500.	0.0012	0.0023	0.6146	0.002	0.001	0.0018	0.0006	0.8358
40600.	0.0009	0.003	0.6067	0.0012	0.0013	0.0025	0.0018	0.8422
40700.	0.0007	0.0015	0.6045	0.0016	0.0016	0.0023	0.0015	0.8176
40800.	0.0015	0.002	0.6228	0.0031	0.0008	0.0015	0.0018	0.8235
40900.	0.0022	0.0016	0.6254	0.0035	0.0017	0.0013	0.0016	0.8429
41000.	0.002	0.0016	0.618	0.0014	0.0018	0.0024	0.0012	0.822
41100.	0.0021	0.0019	0.6236	0.0029	0.0027	0.0017	0.0012	0.8236
41200.	0.0023	0.0013	0.6126	0.0015	0.0019	0.0025	0.0017	0.8163
41300.	0.0022	0.0013	0.6111	0.0019	0.0018	0.0024	0.0007	0.8301
41400.	0.0021	0.0011	0.6149	0.0021	0.0021	0.0025	0.0031	0.8304
41500.	0.0013	0.0011	0.5953	0.0018	0.002	0.0026	0.0025	0.8312
41600.	0.0018	0.0009	0.5993	0.0023	0.0023	0.0024	0.0008	0.8294
41700.	0.0023	0.0014	0.6137	0.0011	0.0023	0.0013	0.0021	0.8206
41800.	0.0025	0.0037	0.6242	0.0014	0.0021	0.0018	0.0016	0.837
41900.	0.0009	0.002	0.6002	0.0053	0.0011	0.0014	0.0024	0.8222
42000.	0.0013	0.0015	0.6018	0.0016	0.0016	0.0023	0.0028	0.8354
42100.	0.0012	0.0014	0.6026	0.0014	0.0018	0.0026	0.003	0.8375
42200.	0.004	0.0024	0.6225	0.0024	0.0025	0.0015	0.002	0.8331
42300.	0.0018	0.0018	0.6035	0.0011	0.0021	0.0025	0.0009	0.8166
42400.	0.0026	0.003	0.621	0.0044	0.0016	0.0021	0.001	0.8254
42500.	0.0019	0.0026	0.6151	0.0027	0.0017	0.0033	0.0025	0.8371
42600.	0.0014	0.001	0.6094	0.002	0.0017	0.0028	0.0016	0.8366
42700.	0.002	0.0038	0.6039	0.0025	0.0021	0.0015	0.002	0.8094
42800.	0.0013	0.0029	0.615	0.0022	0.0033	0.0022	0.0018	0.8389
42900.	0.0017	0.0023	0.6257	0.0029	0.0013	0.0016	0.001	0.8286
43000.	0.0016	0.0011	0.6259	0.0025	0.0017	0.002	0.0026	0.8321
43100.	0.0017	0.0014	0.6238	0.0038	0.0038	0.0013	0.0022	0.8212
43200.	0.0029	0.003	0.6175	0.0023	0.002	0.0009	0.0197	0.8335
43300.	0.0027	0.0036	0.6194	0.0017	0.0008	0.0012	0.296	0.833
43400.	0.0018	0.0024	0.6076	0.0009	0.0034	0.0022	0.6529	0.8199
43500.	0.0018	0.0016	0.6149	0.0019	0.0013	0.002	0.7472	0.8233
43600.	0.0025	0.0039	0.612	0.0024	0.0017	0.0016	0.7459	0.8505
43700.	0.0013	0.0023	0.6164	0.0017	0.0019	0.0014	0.7697	0.8338
43800.	0.0014	0.0014	0.6028	0.0027	0.0023	0.002	0.7727	0.8324
43900.	0.0026	0.0022	0.5973	0.0009	0.0014	0.0014	0.7629	0.8345
44000.	0.0023	0.0025	0.6044	0.0022	0.0014	0.002	0.7717	0.8204
44100.	0.0015	0.0012	0.6083	0.0031	0.0024	0.0015	0.7556	0.8427
44200.	0.0026	0.0028	0.6106	0.0033	0.0013	0.0029	0.7534	0.8196
44300.	0.0021	0.0014	0.6045	0.0022	0.0018	0.0023	0.7481	0.8187
44400.	0.0028	0.0005	0.6133	0.0028	0.0029	0.003	0.7364	0.827
44500.	0.003	0.0025	0.6135	0.0019	0.0017	0.0027	0.7424	0.8307
44600.	0.0027	0.0028	0.6252	0.0007	0.0012	0.0016	0.7511	0.8313
44700.	0.001	0.0013	0.6185	0.0017	0.0018	0.0028	0.7487	0.8321
44800.	0.0028	0.0015	0.6323	0.0014	0.0022	0.0004	0.7648	0.8393
44900.	0.002	0.0025	0.6029	0.0025	0.0019	0.0026	0.7491	0.8353
45000.	0.0026	0.002	0.6034	0.0009	0.0016	0.0013	0.7634	0.8299
45100.	0.0034	0.0021	0.6239	0.0013	0.0003	0.0013	0.7378	0.8354
45200.	0.0017	0.0016	0.6028	0.0012	0.0034	0.0015	0.7596	0.8335
45300.	0.0015	0.0009	0.5923	0.0014	0.0019	0.0012	0.7491	0.8237
45400.	0.0021	0.0018	0.6104	0.0026	0.0013	0.0016	0.7503	0.8315
45500.	0.0027	0.0014	0.6063	0.0014	0.0012	0.0008	0.7591	0.8308
45600.	0.0018	0.0027	0.6183	0.0034	0.0012	0.0019	0.7629	0.8348
45700.	0.0021	0.0016	0.6182	0.0019	0.0025	0.001	0.7805	0.8351
45800.	0.0026	0.0027	0.6124	0.0026	0.0022	0.0035	0.7693	0.8234
45900.	0.0027	0.003	0.6102	0.0023	0.0015	0.0024	0.7505	0.831
46000.	0.0014	0.0016	0.6085	0.0015	0.0043	0.0015	0.7527	0.821
46100.	0.0015	0.0047	0.5922	0.0026	0.0016	0.0028	0.7569	0.845
46200.	0.0038	0.0015	0.6223	0.0009	0.0017	0.0017	0.7663	0.8319
46300.	0.0029	0.0019	0.6351	0.002	0.0024	0.002	0.7683	0.82
46400.	0.0013	0.0008	0.6131	0.0017	0.0035	0.0017	0.7593	0.8279
46500.	0.0021	0.0027	0.6088	0.0016	0.0025	0.0019	0.7573	0.8321
46600.	0.0009	0.0022	0.6227	0.0015	0.0026	0.0023	0.751	0.8272
46700.	0.0022	0.0022	0.6308	0.0024	0.0014	0.0029	0.7329	0.839
46800.	0.0022	0.0023	0.6047	0.0018	0.0017	0.0025	0.7604	0.8371
46900.	0.0021	0.0026	0.6012	0.0014	0.0019	0.002	0.7422	0.8233
47000.	0.002	0.0015	0.6108	0.0017	0.001	0.0037	0.7517	0.8316
47100.	0.0023	0.0029	0.612	0.0014	0.0024	0.0011	0.7461	0.8278
47200.	0.001	0.003	0.6096	0.0026	0.002	0.0016	0.7489	0.8435
47300.	0.0011	0.002	0.6071	0.0012	0.0018	0.0033	0.7419	0.8475
47400.	0.0011	0.0017	0.6047	0.0022	0.0017	0.0021	0.7545	0.8332
47500.	0.0006	0.0045	0.6075	0.0024	0.0023	0.0008	0.7658	0.8347
47600.	0.0029	0.0018	0.6091	0.002	0.0005	0.002	0.7466	0.8219
47700.	0.0014	0.0022	0.6005	0.0023	0.0013	0.0026	0.754	0.8336
47800.	0.002	0.0014	0.5982	0.0038	0.0017	0.0019	0.7439	0.83
47900.	0.0012	0.0004	0.6191	0.0023	0.0012	0.0014	0.7565	0.8295
48000.	0.0018	0.0011	0.6217	0.0006	0.0034	0.0029	0.7581	0.8376
48100.	0.002	0.0019	0.6083	0.0036	0.0011	0.0016	0.7692	0.8347
48200.	0.0021	0.0015	0.6116	0.0012	0.002	0.0025	0.7632	0.8277
48300.	0.0029	0.0023	0.6137	0.0042	0.0014	0.0012	0.7531	0.8285
48400.	0.0027	0.001	0.6197	0.0026	0.0012	0.0015	0.7528	0.8399
48500.	0.0017	0.0028	0.6131	0.0015	0.0033	0.0012	0.7466	0.8294
48600.	0.0018	0.004	0.6141	0.0027	0.0013	0.002	0.7388	0.8295
48700.	0.0017	0.0031	0.6126	0.002	0.0015	0.001	0.7533	0.8169
48800.	0.0017	0.0017	0.6143	0.0018	0.003	0.0026	0.7797	0.8318
48900.	0.0014	0.0008	0.6335	0.0011	0.0023	0.0032	0.7561	0.8201
49000.	0.002	0.0031	0.6133	0.0016	0.0011	0.0008	0.7595	0.8418
49100.	0.002	0.002	0.6203	0.0024	0.0019	0.0013	0.7451	0.8264
49200.	0.0021	0.0013	0.6176	0.0033	0.0011	0.0009	0.7503	0.8259
49300.	0.0012	0.0022	0.612	0.0035	0.003	0.0018	0.7321	0.8355
49400.	0.0027	0.0009	0.6311	0.0025	0.0021	0.0015	0.7484	0.8289
49500.	0.0031	0.0018	0.6016	0.0011	0.0024	0.0016	0.7504	0.827
49600.	0.1704	0.0029	0.615	0.0015	0.0025	0.0027	0.7344	0.8305
49700.	0.5303	0.0013	0.6085	0.0011	0.0014	0.0014	0.751	0.828
49800.	0.6504	0.0014	0.6197	0.0007	0.0016	0.0026	0.748	0.8266
49900.	0.6506	0.0014	0.5855	0.0019	0.0009	0.0015	0.7578	0.831
50000.	0.6421	0.0018	0.6198	0.0041	0.0027	0.0011	0.7607	0.8323
50100.	0.6468	0.0046	0.6096	0.0012	0.0015	0.0018	0.742	0.837
50200.	0.6698	0.0012	0.6161	0.0016	0.002	0.001	0.7538	0.8203
50300.	0.6444	0.0027	0.5954	0.0015	0.0017	0.0016	0.7658	0.8236
50400.	0.6615	0.0039	0.6085	0.0006	0.0026	0.0026	0.7711	0.8237
50500.	0.6439	0.0032	0.6148	0.0016	0.0054	0.0036	0.7521	0.8313
50600.	0.6448	0.0021	0.6177	0.0019	0.0012	0.0015	0.7588	0.8437
50700.	0.6647	0.0022	0.5983	0.0018	0.001	0.0016	0.7637	0.836
50800.	0.6561	0.0023	0.6074	0.0015	0.0018	0.0038	0.7497	0.835
50900.	0.65	0.002	0.6243	0.0012	0.0016	0.0015	0.7457	0.8333
51000.	0.6469	0.0026	0.6193	0.0011	0.0018	0.0012	0.755	0.8132
51100.	0.6648	0.0014	0.6086	0.0035	0.0017	0.0023	0.7553	0.8405
51200.	0.6529	0.0018	0.6089	0.0034	0.0046	0.0021	0.7627	0.8213
51300.	0.6554	0.0012	0.6202	0.0018	0.0018	0.0012	0.7496	0.8362
51400.	0.6638	0.0028	0.6239	0.0024	0.003	0.0017	0.7269	0.8312
51500.	0.6581	0.001	0.6022	0.0013	0.0026	0.001	0.763	0.8278
51600.	0.6442	0.0035	0.5967	0.0025	0.0017	0.0024	0.7591	0.8361
51700.	0.6673	0.0014	0.6041	0.002	0.001	0.0022	0.7635	0.8242
51800.	0.6572	0.0036	0.6361	0.0012	0.0034	0.0011	0.7525	0.8212
51900.	0.656	0.0017	0.623	0.001	0.0033	0.0019	0.7661	0.8398
52000.	0.6583	0.0014	0.5979	0.0021	0.002	0.0009	0.7538	0.8186
52100.	0.661	0.0018	0.6066	0.0015	0.002	0.0027	0.7401	0.8358
52200.	0.6529	0.0016	0.6081	0.0014	0.0013	0.002	0.7546	0.8254
52300.	0.6565	0.0012	0.6079	0.0008	0.0042	0.0011	0.7467	0.829
52400.	0.6539	0.0023	0.6062	0.0025	0.0008	0.0011	0.769	0.8183
52500.	0.6688	0.0014	0.6209	0.0021	0.0019	0.0022	0.7559	0.8392
52600.	0.6606	0.0019	0.6235	0.0022	0.003	0.0011	0.7481	0.8317
52700.	0.6543	0.0016	0.6141	0.0025	0.0022	0.0025	0.7438	0.8311
52800.	0.6533	0.0014	0.6057	0.0021	0.0044	0.0018	0.7535	0.8299
52900.	0.6594	0.0021	0.612	0.0027	0.0037	0.0023	0.7471	0.8473
53000.	0.6764	0.0022	0.6096	0.0012	0.0018	0.0028	0.7667	0.8489
53100.	0.6442	0.0009	0.6199	0.0027	0.0028	0.0017	0.7748	0.836
53200.	0.6776	0.0024	0.6162	0.0012	0.0021	0.0023	0.7821	0.8175
53300.	0.6464	0.0021	0.6177	0.0008	0.0019	0.0015	0.7286	0.826
53400.	0.6437	0.0017	0.5999	0.0018	0.0029	0.0014	0.7627	0.8328
53500.	0.6603	0.0015	0.6162	0.0019	0.001	0.0013	0.7528	0.8367
53600.	0.6695	0.0012	0.6079	0.0031	0.002	0.0011	0.7541	0.8247
53700.	0.6684	0.001	0.5954	0.0015	0.0016	0.0009	0.7681	0.8412
53800.	0.6561	0.0027	0.6128	0.0011	0.0028	0.0012	0.7568	0.822
53900.	0.6623	0.0024	0.6271	0.0013	0.0019	0.002	0.759	0.8327
54000.	0.6405	0.0012	0.5872	0.001	0.0024	0.001	0.7301	0.8424
54100.	0.6406	0.0022	0.6139	0.0017	0.0021	0.003	0.7418	0.8307
54200.	0.6441	0.0009	0.6136	0.001	0.0038	0.0025	0.7374	0.8329
54300.	0.6543	0.0017	0.6059	0.0012	0.0043	0.0019	0.7548	0.8226
54400.	0.6563	0.0027	0.5992	0.0015	0.0027	0.0011	0.7476	0.8271
54500.	0.6518	0.0027	0.621	0.0032	0.0011	0.001	0.737	0.8282
54600.	0.6679	0.0012	0.6089	0.0021	0.002	0.0018	0.7539	0.8301
54700.	0.6564	0.0017	0.6214	0.0028	0.0012	0.0027	0.7628	0.8371
54800.	0.661	0.0017	0.6198	0.0027	0.0021	0.002	0.754	0.8358
54900.	0.6606	0.0033	0.6054	0.0026	0.0034	0.0014	0.752	0.8247
55000.	0.6581	0.0015	0.6025	0.0017	0.0009	0.0014	0.7474	0.8403
55100.	0.6704	0.0015	0.6076	0.003	0.002	0.0024	0.7753	0.8297
55200.	0.6617	0.0012	0.6114	0.0034	0.0018	0.0016	0.7496	0.8379
55300.	0.6595	0.0017	0.6048	0.0014	0.0015	0.0022	0.763	0.8344
55400.	0.6468	0.0012	0.5993	0.0015	0.0037	0.0016	0.752	0.8311
55500.	0.6417	0.0022	0.5853	0.0016	0.002	0.0014	0.757	0.8221
55600.	0.6381	0.0028	0.6134	0.0026	0.0015	0.0024	0.761	0.8462
55700.	0.6396	0.0018	0.6209	0.0022	0.0022	0.0013	0.7675	0.8339
55800.	0.6548	0.0023	0.6317	0.0022	0.0017	0.0012	0.7698	0.8479
55900.	0.6429	0.0024	0.6047	0.0036	0.002	0.0027	0.7673	0.8295
56000.	0.663	0.0014	0.6057	0.0027	0.0017	0.0022	0.7519	0.8317
56100.	0.6553	0.0025	0.6155	0.0017	0.0022	0.0034	0.7694	0.8276
56200.	0.6631	0.0013	0.6166	0.0014	0.0034	0.0023	0.7806	0.8334
56300.	0.6615	0.0014	0.6089	0.0005	0.0012	0.0021	0.7583	0.8552
56400.	0.6535	0.0025	0.6031	0.0022	0.0036	0.0022	0.7775	0.8353
56500.	0.6408	0.0023	0.6024	0.0037	0.0014	0.0019	0.7499	0.8389
56600.	0.6463	0.0014	0.6062	0.0017	0.0029	0.001	0.762	0.822
56700.	0.6581	0.0022	0.6237	0.002	0.0012	0.0039	0.7664	0.8284
56800.	0.6306	0.0019	0.6059	0.0024	0.0069	0.0012	0.7529	0.8288
56900.	0.6519	0.0024	0.6154	0.0033	0.0981	0.0016	0.7569	0.8224
57000.	0.6557	0.003	0.6202	0.0018	0.3151	0.0028	0.7578	0.8313
57100.	0.6442	0.0011	0.6149	0.0018	0.587	0.0032	0.7641	0.8194
57200.	0.6692	0.0011	0.5935	0.0022	0.6997	0.0014	0.7587	0.8358
57300.	0.6481	0.0007	0.597	0.0027	0.7452	0.0032	0.7482	0.8292
57400.	0.6576	0.0036	0.6163	0.0011	0.7388	0.0016	0.7529	0.8221
57500.	0.6457	0.0019	0.6163	0.0015	0.7872	0.0012	0.7552	0.8437
57600.	0.6605	0.0021	0.5979	0.0022	0.8124	0.0025	0.769	0.839
57700.	0.6526	0.0025	0.6139	0.0026	0.8319	0.0019	0.7581	0.828
57800.	0.6533	0.0005	0.6035	0.0018	0.8124	0.0029	0.7688	0.8338
57900.	0.6483	0.0019	0.5982	0.0019	0.8133	0.0005	0.7418	0.8332
58000.	0.6462	0.0024	0.6054	0.0024	0.8158	0.0024	0.7484	0.8248
58100.	0.6656	0.0025	0.6286	0.0023	0.8151	0.0021	0.7595	0.8448
58200.	0.6605	0.0015	0.6013	0.0023	0.816	0.0017	0.7429	0.8271
58300.	0.6698	0.0017	0.6095	0.0026	0.8039	0.0014	0.7376	0.8306
58400.	0.6625	0.0019	0.6213	0.0017	0.8386	0.0025	0.7533	0.8341
58500.	0.6552	0.0024	0.6135	0.0012	0.8118	0.0023	0.7633	0.8354
58600.	0.648	0.0019	0.6266	0.0011	0.8037	0.0023	0.7632	0.8475
58700.	0.6414	0.0014	0.6118	0.0023	0.8199	0.0008	0.7555	0.8269
58800.	0.6692	0.0039	0.6239	0.0017	0.8044	0.0014	0.7437	0.8399
58900.	0.6434	0.0026	0.6251	0.0031	0.8127	0.0018	0.7497	0.8254
59000.	0.6531	0.0022	0.6252	0.0019	0.7992	0.0012	0.7343	0.8239
59100.	0.6494	0.002	0.6163	0.002	0.8102	0.0018	0.7579	0.8425
59200.	0.6601	0.0009	0.6081	0.0012	0.7999	0.0015	0.7546	0.8311
59300.	0.6643	0.0018	0.6095	0.0007	0.803	0.0009	0.7406	0.8274
59400.	0.6572	0.0017	0.6164	0.0019	0.8136	0.0026	0.7573	0.8377
59500.	0.6482	0.0029	0.6106	0.0031	0.8168	0.0021	0.7532	0.8194
59600.	0.6415	0.0032	0.6138	0.0011	0.8138	0.0027	0.7569	0.8314
59700.	0.6626	0.0017	0.6124	0.002	0.8115	0.0032	0.74	0.8237
59800.	0.6555	0.002	0.6058	0.0009	0.8097	0.0015	0.7559	0.8432
59900.	0.6621	0.0016	0.6073	0.0014	0.8181	0.0023	0.7821	0.8313
60000.	0.6607	0.0037	0.6042	0.0056	0.8086	0.0015	0.7671	0.8341
60100.	0.6655	0.0023	0.6116	0.0012	0.8158	0.0022	0.7695	0.8225
60200.	0.6553	0.0016	0.5785	0.003	0.8063	0.0023	0.7729	0.835
60300.	0.6589	0.0029	0.6234	0.0018	0.8173	0.0025	0.7637	0.8347
60400.	0.6576	0.0006	0.6314	0.0018	0.8117	0.0013	0.7585	0.83
60500.	0.6398	0.0012	0.6047	0.0012	0.8413	0.0018	0.7541	0.8355
60600.	0.6506	0.0017	0.6118	0.0015	0.8179	0.0013	0.7465	0.8248
60700.	0.6463	0.003	0.5957	0.0022	0.8137	0.002	0.754	0.8408
60800.	0.6416	0.0014	0.6017	0.004	0.7984	0.0007	0.7679	0.822
60900.	0.6765	0.0014	0.6052	0.0024	0.8235	0.0036	0.7595	0.8295
61000.	0.6622	0.0014	0.5765	0.0011	0.8084	0.002	0.7577	0.8325
61100.	0.6526	0.0014	0.6018	0.003	0.8283	0.0012	0.7402	0.8332
61200.	0.6618	0.0012	0.6058	0.0039	0.8314	0.0044	0.7574	0.8238
61300.	0.6613	0.0016	0.6066	0.0023	0.8364	0.0035	0.7701	0.8405
61400.	0.6526	0.0012	0.6137	0.0018	0.8168	0.0019	0.7565	0.8184
61500.	0.6665	0.0015	0.6185	0.0011	0.82	0.0013	0.7452	0.8184
61600.	0.6572	0.0021	0.6052	0.0013	0.8204	0.0015	0.7442	0.8278
61700.	0.6509	0.0017	0.6155	0.0011	0.8224	0.002	0.7407	0.8348
61800.	0.6492	0.004	0.6025	0.003	0.8245	0.0028	0.7476	0.8456
61900.	0.6575	0.0037	0.6032	0.0021	0.8033	0.002	0.7547	0.8423
62000.	0.6449	0.0023	0.6277	0.0015	0.813	0.0023	0.7362	0.8436
62100.	0.6423	0.0025	0.587	0.0015	0.8149	0.0014	0.7565	0.8369
62200.	0.645	0.0009	0.6159	0.0018	0.825	0.0037	0.7514	0.8293
62300.	0.664	0.0022	0.6136	0.0018	0.7969	0.0025	0.7472	0.8374
62400.	0.6549	0.0044	0.5889	0.0016	0.806	0.0023	0.7578	0.8177
62500.	0.6474	0.0021	0.6088	0.0022	0.8297	0.001	0.7636	0.8193
62600.	0.6537	0.0035	0.6136	0.0034	0.8104	0.0014	0.7255	0.8181
62700.	0.6638	0.0021	0.6135	0.0033	0.7963	0.0027	0.746	0.8166
62800.	0.643	0.003	0.6082	0.0031	0.8221	0.0012	0.7563	0.8315
62900.	0.6693	0.0023	0.6096	0.0026	0.8196	0.0025	0.7482	0.8202
63000.	0.6683	0.0012	0.6068	0.0018	0.8046	0.0009	0.7466	0.8425
63100.	0.6544	0.0022	0.6162	0.001	0.817	0.0008	0.7552	0.8322
63200.	0.6705	0.002	0.6	0.0017	0.8113	0.0026	0.7495	0.8295
63300.	0.6643	0.0014	0.6096	0.0035	0.8058	0.0018	0.7708	0.832
63400.	0.6523	0.0031	0.6307	0.0014	0.8299	0.0015	0.7505	0.8299
63500.	0.6757	0.0015	0.6001	0.0013	0.8388	0.0018	0.7701	0.8441
63600.	0.6603	0.0019	0.6218	0.0019	0.8175	0.0019	0.7678	0.83
63700.	0.6641	0.002	0.6134	0.0026	0.8193	0.0314	0.764	0.8414
63800.	0.6405	0.0041	0.6053	0.003	0.8141	0.1582	0.7694	0.8309
63900.	0.6483	0.0028	0.6198	0.0018	0.8313	0.2531	0.7788	0.8259
64000.	0.6484	0.001	0.6178	0.0009	0.7952	0.4996	0.7864	0.831
64100.	0.6519	0.0023	0.5968	0.0018	0.816	0.6522	0.768	0.8313
64200.	0.6627	0.0007	0.6191	0.0025	0.8142	0.6509	0.7555	0.8257
64300.	0.6425	0.0018	0.6184	0.0039	0.8124	0.6611	0.7469	0.8313
64400.	0.6539	0.0026	0.5994	0.0035	0.8247	0.6839	0.7706	0.8317
64500.	0.65	0.003	0.5972	0.001	0.8065	0.6725	0.7572	0.8295
64600.	0.6453	0.0015	0.6124	0.0017	0.81	0.6798	0.7405	0.8165
64700.	0.6771	0.002	0.6133	0.003	0.8088	0.6713	0.742	0.8281
64800.	0.6528	0.0027	0.6028	0.0027	0.8069	0.6731	0.7426	0.8266
64900.	0.6494	0.0016	0.6166	0.0014	0.8202	0.6535	0.7403	0.8337
65000.	0.6516	0.0013	0.6035	0.002	0.7927	0.659	0.7567	0.8361
65100.	0.6581	0.0018	0.6049	0.0011	0.7966	0.6659	0.7407	0.8316
65200.	0.6644	0.0025	0.6143	0.0033	0.7955	0.6737	0.7497	0.818
65300.	0.6457	0.0016	0.5985	0.0015	0.8204	0.6859	0.7441	0.8316
65400.	0.6541	0.0003	0.6129	0.0021	0.8151	0.6646	0.7363	0.8309
65500.	0.6536	0.0011	0.6212	0.003	0.8203	0.6631	0.7477	0.8417
65600.	0.6475	0.0025	0.6049	0.0014	0.8098	0.6611	0.747	0.8274
65700.	0.6828	0.0025	0.6014	0.0029	0.8143	0.6476	0.7505	0.8335
65800.	0.6626	0.0021	0.6226	0.0011	0.8232	0.6638	0.7346	0.8325
65900.	0.6587	0.0024	0.6095	0.0011	0.8155	0.6679	0.7784	0.8415
66000.	0.6731	0.0016	0.6076	0.0025	0.8066	0.6664	0.7438	0.8188
66100.	0.6596	0.0015	0.616	0.0015	0.812	0.6596	0.7421	0.8373
66200.	0.6552	0.0026	0.611	0.0008	0.8002	0.6579	0.7539	0.8352
66300.	0.649	0.0017	0.6058	0.0011	0.8095	0.6695	0.7371	0.8348
66400.	0.6665	0.0015	0.6031	0.0026	0.8043	0.6787	0.7641	0.8247
66500.	0.6747	0.0014	0.6011	0.0012	0.8085	0.6681	0.7639	0.8299
66600.	0.6541	0.0025	0.5909	0.002	0.8109	0.6758	0.7535	0.8282
66700.	0.6593	0.0018	0.6268	0.0033	0.8168	0.7018	0.7517	0.8256
66800.	0.6623	0.0022	0.6215	0.001	0.8193	0.6692	0.7584	0.8286
66900.	0.6554	0.001	0.6161	0.0018	0.8035	0.6876	0.7448	0.8348
67000.	0.6581	0.0016	0.6007	0.0022	0.8149	0.6667	0.7691	0.8134
67100.	0.6561	0.0023	0.6299	0.0012	0.8124	0.6684	0.7274	0.8384
67200.	0.6283	0.0012	0.6064	0.002	0.8303	0.6957	0.7362	0.8465
67300.	0.6302	0.0019	0.5891	0.0038	0.8182	0.6895	0.7356	0.8287
67400.	0.6551	0.0023	0.5979	0.0022	0.8107	0.6662	0.7425	0.8384
67500.	0.6474	0.002	0.6109	0.0017	0.8167	0.6561	0.7325	0.8227
67600.	0.6347	0.0017	0.6015	0.0012	0.8242	0.6658	0.7479	0.8237
67700.	0.6363	0.0011	0.6136	0.0018	0.8012	0.6772	0.755	0.826
67800.	0.6324	0.002	0.6122	0.0015	0.8098	0.674	0.7555	0.8219
67900.	0.6362	0.0025	0.6215	0.0028	0.7988	0.681	0.7334	0.8338
68000.	0.6725	0.003	0.5993	0.0025	0.8092	0.6594	0.7613	0.827
68100.	0.6625	0.0008	0.6035	0.0017	0.8165	0.6764	0.7644	0.8332
68200.	0.6672	0.0018	0.5985	0.0016	0.8242	0.6618	0.7699	0.8481
68300.	0.6603	0.0024	0.6055	0.0014	0.8302	0.6434	0.7678	0.8389
68400.	0.6396	0.002	0.6194	0.0017	0.8073	0.6722	0.7706	0.8258
68500.	0.6723	0.0009	0.6191	0.0015	0.8295	0.6645	0.7486	0.8326
68600.	0.6492	0.0007	0.6182	0.0033	0.8142	0.6574	0.7674	0.826
68700.	0.6547	0.001	0.5888	0.002	0.8065	0.6759	0.7558	0.826
68800.	0.6511	0.0025	0.6173	0.0011	0.7942	0.6768	0.7591	0.8295
68900.	0.6514	0.0022	0.6238	0.002	0.8486	0.6893	0.7555	0.8252
69000.	0.6738	0.0011	0.6103	0.0018	0.8214	0.6722	0.768	0.8294
69100.	0.6558	0.0028	0.6224	0.0022	0.7883	0.6536	0.7722	0.832
69200.	0.6666	0.0018	0.6072	0.0034	0.8097	0.6646	0.7488	0.8365
69300.	0.6426	0.0015	0.6196	0.0018	0.8218	0.6645	0.7522	0.8225
69400.	0.6672	0.0015	0.6154	0.0022	0.8065	0.6734	0.7317	0.8392
69500.	0.6347	0.001	0.6057	0.0013	0.8203	0.6439	0.7691	0.8224
69600.	0.6535	0.0014	0.6112	0.0025	0.8114	0.6732	0.7398	0.8114
69700.	0.6514	0.0021	0.6249	0.0015	0.8131	0.6751	0.7344	0.8374
69800.	0.6454	0.002	0.6191	0.0025	0.8157	0.6756	0.7793	0.8277
69900.	0.6558	0.0035	0.6128	0.0024	0.8215	0.6867	0.7672	0.8229
70000.	0.663	0.0013	0.5902	0.0023	0.8208	0.6604	0.7483	0.8247
70100.	0.666	0.0027	0.6125	0.0021	0.8119	0.6699	0.7458	0.8348
70200.	0.657	0.0023	0.6076	0.0025	0.8292	0.6522	0.751	0.8189
70300.	0.6582	0.0018	0.5948	0.0022	0.8149	0.6865	0.7502	0.8226
70400.	0.6535	0.0038	0.6068	0.0019	0.8201	0.672	0.7502	0.8168
70500.	0.6524	0.0021	0.6175	0.0018	0.821	0.6571	0.7642	0.8443
70600.	0.6613	0.0022	0.5973	0.0014	0.8126	0.6539	0.7515	0.8334
70700.	0.6555	0.0019	0.6004	0.0041	0.8114	0.6691	0.7548	0.8423
70800.	0.6666	0.0029	0.6179	0.0018	0.8233	0.6646	0.7587	0.8286
70900.	0.6537	0.002	0.6047	0.001	0.8156	0.6672	0.7569	0.838
71000.	0.6556	0.0023	0.6061	0.001	0.8216	0.6621	0.7559	0.8391
71100.	0.6353	0.0013	0.5995	0.0015	0.809	0.6776	0.7458	0.8317
71200.	0.6524	0.0023	0.6111	0.0018	0.8145	0.6665	0.7635	0.8325
71300.	0.6572	0.0013	0.6117	0.003	0.8126	0.6779	0.7395	0.8467
71400.	0.6565	0.0009	0.6122	0.0012	0.8049	0.6849	0.7563	0.8391
71500.	0.6551	0.0028	0.6158	0.0015	0.8261	0.6594	0.7508	0.8303
71600.	0.6493	0.002	0.5987	0.0023	0.8108	0.6791	0.7468	0.8193
71700.	0.6718	0.0016	0.5925	0.0017	0.8034	0.658	0.757	0.8322
71800.	0.651	0.0027	0.6135	0.0018	0.7913	0.6741	0.7439	0.8291
71900.	0.6434	0.0015	0.6108	0.0029	0.8231	0.6819	0.7449	0.8209
72000.	0.667	0.0019	0.6104	0.0026	0.794	0.6826	0.7672	0.8278
72100.	0.6554	0.0025	0.617	0.0016	0.8016	0.67	0.757	0.8234
72200.	0.653	0.0018	0.6185	0.0019	0.8169	0.6832	0.7301	0.8388
72300.	0.6486	0.0021	0.6099	0.0021	0.8052	0.6826	0.7662	0.8264
72400.	0.6556	0.0029	0.6089	0.0016	0.816	0.6734	0.7618	0.8456
72500.	0.6515	0.002	0.605	0.002	0.8057	0.6849	0.735	0.8322
72600.	0.6403	0.0018	0.6142	0.0022	0.8095	0.6827	0.758	0.8364
72700.	0.6562	0.0021	0.6265	0.0008	0.8078	0.6777	0.7377	0.8217
72800.	0.6528	0.0025	0.6083	0.0015	0.8244	0.6706	0.7508	0.826
72900.	0.656	0.002	0.6112	0.003	0.8024	0.6866	0.7652	0.8295
73000.	0.6548	0.0026	0.6088	0.0018	0.8202	0.6836	0.7568	0.8342
73100.	0.6454	0.0009	0.6223	0.0011	0.8062	0.6925	0.744	0.8374
73200.	0.6432	0.0014	0.598	0.0034	0.8197	0.6627	0.7426	0.8196
73300.	0.6585	0.0016	0.6124	0.0008	0.8297	0.6648	0.7532	0.8324
73400.	0.6622	0.0025	0.5932	0.0013	0.8157	0.679	0.7555	0.825
73500.	0.6687	0.0015	0.6204	0.0032	0.8249	0.6811	0.7572	0.8524
73600.	0.651	0.001	0.6091	0.0029	0.8259	0.6764	0.7692	0.8324
73700.	0.6598	0.0014	0.6086	0.0017	0.8313	0.6682	0.772	0.8161
73800.	0.6499	0.0023	0.6246	0.0023	0.824	0.6867	0.7676	0.8409
73900.	0.6603	0.0027	0.6151	0.0017	0.8051	0.6615	0.7596	0.846
74000.	0.6366	0.0012	0.6012	0.0017	0.8101	0.6784	0.7381	0.8324
74100.	0.6443	0.0025	0.6265	0.0022	0.8416	0.6937	0.78	0.8154
74200.	0.6458	0.0018	0.6122	0.002	0.8165	0.6764	0.7558	0.8288
74300.	0.6527	0.0014	0.5929	0.0047	0.8148	0.6789	0.7566	0.8405
74400.	0.6427	0.002	0.6356	0.0012	0.8086	0.6886	0.7443	0.8325
74500.	0.6687	0.0921	0.6049	0.0033	0.8275	0.6877	0.7584	0.8262
74600.	0.6411	0.4554	0.6	0.0027	0.8304	0.6801	0.7597	0.8372
74700.	0.6623	0.5816	0.6238	0.0025	0.8213	0.672	0.7701	0.8294
74800.	0.6463	0.5864	0.5969	0.0016	0.799	0.6676	0.7567	0.821
74900.	0.6374	0.6009	0.6219	0.0019	0.8205	0.6775	0.775	0.8286
75000.	0.6374	0.5988	0.6179	0.0012	0.8131	0.6776	0.7506	0.8255
75100.	0.6482	0.5838	0.6006	0.0022	0.8136	0.6809	0.762	0.8388
75200.	0.665	0.5908	0.612	0.003	0.819	0.6779	0.7669	0.8393
75300.	0.6511	0.5883	0.6034	0.002	0.8171	0.671	0.7551	0.8288
75400.	0.6449	0.5927	0.6162	0.0027	0.82	0.6631	0.7512	0.8367
75500.	0.6541	0.6089	0.6135	0.0024	0.826	0.677	0.7467	0.8387
75600.	0.6505	0.6102	0.6176	0.0012	0.8134	0.6733	0.7525	0.8359
75700.	0.6476	0.6012	0.6022	0.0036	0.8103	0.6746	0.7381	0.828
75800.	0.6666	0.5949	0.6325	0.0007	0.8148	0.6952	0.7497	0.8123
75900.	0.6707	0.6093	0.5951	0.0011	0.8043	0.6713	0.7614	0.8379
76000.	0.6553	0.605	0.6004	0.0016	0.8113	0.6631	0.7354	0.8103
76100.	0.6742	0.6026	0.604	0.003	0.8052	0.6668	0.7414	0.8242
76200.	0.653	0.6079	0.5946	0.0022	0.8188	0.6791	0.7508	0.8328
76300.	0.647	0.6109	0.6209	0.0027	0.8001	0.661	0.7429	0.8254
76400.	0.6653	0.6139	0.6167	0.0022	0.8161	0.6566	0.7426	0.8198
76500.	0.6539	0.6207	0.6094	0.0061	0.8361	0.6615	0.7622	0.8287
76600.	0.6675	0.6128	0.6189	0.0019	0.8233	0.6596	0.758	0.8268
76700.	0.6587	0.6096	0.6036	0.0015	0.8128	0.6623	0.7666	0.8355
76800.	0.6603	0.5987	0.5965	0.001	0.8311	0.6576	0.7502	0.8238
76900.	0.6771	0.5891	0.6137	0.0017	0.8388	0.6681	0.7535	0.8329
77000.	0.6648	0.605	0.6093	0.0016	0.8277	0.6646	0.7308	0.8424
77100.	0.6446	0.6091	0.6287	0.0036	0.8081	0.6655	0.7492	0.8526
77200.	0.6402	0.6192	0.6133	0.0024	0.8165	0.6822	0.7539	0.8169
77300.	0.6653	0.6362	0.6195	0.0036	0.8178	0.6833	0.7222	0.8325
77400.	0.6566	0.6191	0.612	0.002	0.8142	0.6616	0.7686	0.8339
77500.	0.6605	0.6058	0.6216	0.0023	0.8139	0.668	0.7441	0.8382
77600.	0.6609	0.5994	0.6406	0.0014	0.8086	0.6726	0.757	0.828
77700.	0.6472	0.6019	0.6037	0.0032	0.8089	0.68	0.7329	0.8305
77800.	0.6722	0.6051	0.5942	0.0042	0.8133	0.6641	0.7322	0.8247
77900.	0.6659	0.6191	0.6055	0.0017	0.8157	0.6716	0.7419	0.8187
78000.	0.668	0.617	0.6076	0.002	0.7985	0.6702	0.7563	0.8491
78100.	0.6689	0.5995	0.6045	0.0017	0.8169	0.6556	0.7437	0.8292
78200.	0.6418	0.6013	0.6039	0.0025	0.8286	0.6618	0.7585	0.838
78300.	0.6672	0.6122	0.6022	0.003	0.8087	0.6648	0.7459	0.8126
78400.	0.6528	0.6044	0.62	0.0023	0.8179	0.6669	0.7514	0.8358
78500.	0.6448	0.6089	0.6137	0.0022	0.81	0.6837	0.7606	0.8296
78600.	0.6356	0.6083	0.6146	0.0013	0.8031	0.666	0.7585	0.8393
78700.	0.6621	0.6098	0.6132	0.0019	0.816	0.6723	0.7561	0.8487
78800.	0.6543	0.6134	0.6148	0.0008	0.8153	0.6851	0.7713	0.8403
78900.	0.6464	0.604	0.6026	0.0022	0.8261	0.6703	0.7593	0.8217
79000.	0.6475	0.5971	0.6141	0.0021	0.8048	0.6736	0.7416	0.8357
79100.	0.6513	0.6165	0.6087	0.0015	0.8146	0.6727	0.7495	0.8373
79200.	0.6594	0.6049	0.615	0.0025	0.811	0.6729	0.7579	0.8368
79300.	0.6474	0.6036	0.6086	0.0021	0.805	0.6908	0.7654	0.8364
79400.	0.6644	0.6072	0.6073	0.0028	0.8004	0.659	0.7721	0.8414
79500.	0.6469	0.6108	0.6082	0.0024	0.8214	0.6705	0.7817	0.8372
79600.	0.6567	0.6238	0.6213	0.0014	0.8244	0.6683	0.7585	0.8156
79700.	0.6499	0.5975	0.6153	0.001	0.8149	0.6611	0.7482	0.8374
79800.	0.6646	0.5911	0.6185	0.0033	0.8254	0.6979	0.7446	0.8388
79900.	0.6594	0.6026	0.6119	0.0027	0.8189	0.6727	0.7676	0.8311
80000.	0.6524	0.5962	0.6167	0.0021	0.8073	0.6786	0.7637	0.8193
80100.	0.6508	0.5947	0.6096	0.0018	0.8015	0.6674	0.7512	0.8377
80200.	0.6706	0.6111	0.6172	0.0018	0.8079	0.6628	0.7617	0.847
80300.	0.6566	0.6067	0.6061	0.0039	0.8278	0.6691	0.7293	0.8159
80400.	0.6443	0.6223	0.5967	0.001	0.8091	0.6527	0.7253	0.8399
80500.	0.6517	0.5933	0.601	0.0014	0.7936	0.6574	0.7622	0.8384
80600.	0.653	0.5986	0.6015	0.0014	0.8007	0.6585	0.7471	0.8241
80700.	0.6748	0.6059	0.6103	0.0022	0.8099	0.6827	0.7554	0.8176
80800.	0.6553	0.6	0.6155	0.0029	0.8055	0.6618	0.773	0.833
80900.	0.6561	0.6152	0.6089	0.0019	0.8125	0.6632	0.7667	0.8268
81000.	0.6688	0.6118	0.6044	0.0029	0.8139	0.6503	0.7625	0.826
81100.	0.6415	0.6044	0.6201	0.0027	0.7912	0.6854	0.7512	0.8287
81200.	0.6442	0.6076	0.6041	0.0012	0.828	0.6786	0.748	0.8438
81300.	0.6462	0.6103	0.6052	0.0019	0.8222	0.6737	0.752	0.8364
81400.	0.6435	0.6024	0.5989	0.0006	0.7997	0.6619	0.7656	0.8362
81500.	0.6528	0.6001	0.613	0.0021	0.8187	0.6769	0.7413	0.8396
81600.	0.651	0.6035	0.623	0.0012	0.8084	0.6568	0.7482	0.8505
81700.	0.6537	0.6022	0.622	0.0044	0.7986	0.6675	0.7418	0.8297
81800.	0.6483	0.5978	0.6135	0.0014	0.8077	0.6991	0.7514	0.8233
81900.	0.6588	0.6137	0.6077	0.0035	0.8014	0.6718	0.7616	0.8259
82000.	0.6487	0.6009	0.604	0.0015	0.8056	0.6757	0.7522	0.8331
82100.	0.668	0.5891	0.6159	0.0015	0.8391	0.672	0.7547	0.8367
82200.	0.6328	0.6107	0.6239	0.0021	0.8263	0.6609	0.7389	0.8325
82300.	0.6572	0.6041	0.614	0.004	0.8025	0.6613	0.7643	0.8193
82400.	0.6566	0.6086	0.605	0.0033	0.828	0.6918	0.7375	0.8288
82500.	0.6535	0.6023	0.6062	0.0021	0.8107	0.6506	0.7428	0.8384
82600.	0.6529	0.5999	0.616	0.0026	0.816	0.6848	0.7392	0.8242
82700.	0.6457	0.6081	0.6149	0.0019	0.834	0.672	0.7515	0.8287
82800.	0.6474	0.6143	0.6032	0.0031	0.8274	0.6674	0.7473	0.8389
82900.	0.6546	0.6009	0.623	0.0019	0.805	0.6672	0.7473	0.8352
83000.	0.653	0.6009	0.5993	0.0009	0.8081	0.6822	0.7495	0.8381
83100.	0.6526	0.6013	0.6218	0.0018	0.8051	0.6846	0.7597	0.8387
83200.	0.6352	0.6056	0.6117	0.0025	0.8014	0.6705	0.7421	0.8459
83300.	0.6412	0.5941	0.6077	0.0019	0.8142	0.6564	0.7465	0.8436
83400.	0.6496	0.6126	0.628	0.0028	0.8115	0.6612	0.7498	0.8316
83500.	0.6437	0.6079	0.6284	0.0026	0.8262	0.6741	0.7611	0.8237
83600.	0.6481	0.5919	0.6005	0.0034	0.8108	0.6709	0.7395	0.8405
83700.	0.6589	0.587	0.6087	0.0052	0.8156	0.6961	0.7464	0.8153
83800.	0.6448	0.6168	0.6005	0.0021	0.8368	0.6922	0.7604	0.8338
83900.	0.6515	0.6077	0.6181	0.0051	0.7994	0.6988	0.7487	0.8331
84000.	0.6464	0.6074	0.5901	0.0015	0.8019	0.6814	0.7568	0.8373
84100.	0.6532	0.6099	0.6342	0.0015	0.8059	0.6902	0.7482	0.8275
84200.	0.6462	0.6037	0.6127	0.0023	0.8065	0.6805	0.7514	0.8249
84300.	0.6502	0.6035	0.6091	0.0019	0.8181	0.6673	0.7509	0.8264
84400.	0.6411	0.599	0.5837	0.0016	0.8202	0.6742	0.7678	0.8377
84500.	0.6551	0.6086	0.6094	0.0018	0.8136	0.6626	0.7656	0.8414
84600.	0.6586	0.619	0.6022	0.0039	0.8188	0.6791	0.7497	0.8355
84700.	0.6464	0.6124	0.6012	0.0012	0.8273	0.6598	0.744	0.8324
84800.	0.6634	0.6109	0.5991	0.0026	0.7994	0.6606	0.753	0.8279
84900.	0.6575	0.6084	0.5967	0.0006	0.8009	0.6704	0.745	0.8369
85000.	0.6688	0.6136	0.6281	0.001	0.8002	0.6775	0.7499	0.8275
85100.	0.6488	0.6021	0.608	0.0023	0.7796	0.6626	0.75	0.8362
85200.	0.6588	0.6097	0.6096	0.0025	0.8246	0.6628	0.7514	0.8265
85300.	0.638	0.6042	0.6011	0.0016	0.8267	0.6763	0.7428	0.8284
85400.	0.6496	0.6143	0.6252	0.0014	0.8145	0.6811	0.7529	0.8273
85500.	0.6628	0.6015	0.6162	0.002	0.8322	0.6628	0.7457	0.8333
85600.	0.652	0.5962	0.6134	0.0023	0.8277	0.6774	0.7668	0.8199
85700.	0.6487	0.611	0.6137	0.0006	0.8252	0.6639	0.7623	0.8111
85800.	0.6648	0.6111	0.6278	0.0014	0.8117	0.6775	0.7543	0.8329
85900.	0.6542	0.6193	0.6121	0.001	0.8067	0.6778	0.7457	0.8335
86000.	0.6523	0.6075	0.6159	0.0025	0.8162	0.667	0.7448	0.8348
86100.	0.671	0.6136	0.6153	0.0023	0.8243	0.6604	0.7631	0.8328
86200.	0.6534	0.606	0.622	0.001	0.8273	0.6793	0.7474	0.8387
86300.	0.6362	0.6208	0.6279	0.0022	0.7944	0.6696	0.7486	0.8261
86400.	0.6575	0.6113	0.6098	0.0027	0.8085	0.6741	0.7554	0.8415
86500.	0.6388	0.6289	0.6095	0.0021	0.8042	0.6831	0.758	0.8282
86600.	0.6614	0.6249	0.6246	0.0015	0.815	0.6716	0.7755	0.8334
86700.	0.6522	0.6139	0.597	0.0024	0.8024	0.6552	0.7631	0.8453
86800.	0.6583	0.6148	0.586	0.0022	0.821	0.6586	0.7464	0.8258
86900.	0.6516	0.612	0.6122	0.0017	0.8217	0.6872	0.7366	0.8279
87000.	0.6584	0.6084	0.6061	0.0024	0.8149	0.6632	0.7245	0.8308
87100.	0.6471	0.6155	0.6114	0.0025	0.7944	0.6769	0.7446	0.8334
87200.	0.6476	0.6013	0.6145	0.0017	0.7941	0.6613	0.762	0.8205
87300.	0.6471	0.6109	0.6217	0.0015	0.8235	0.6691	0.7533	0.8371
87400.	0.6534	0.6035	0.5987	0.0019	0.8191	0.6734	0.7608	0.822
87500.	0.6528	0.6056	0.6179	0.0031	0.8227	0.6713	0.746	0.8265
87600.	0.6494	0.5924	0.5917	0.0008	0.8135	0.668	0.7605	0.8289
87700.	0.6527	0.5926	0.5948	0.0021	0.8172	0.6794	0.7437	0.8374
87800.	0.6635	0.6041	0.603	0.0015	0.8013	0.6751	0.7457	0.8257
87900.	0.663	0.5957	0.619	0.0021	0.8155	0.652	0.7738	0.8321
88000.	0.6515	0.6171	0.6024	0.0027	0.8119	0.6611	0.7635	0.8252
88100.	0.6458	0.6007	0.5922	0.0023	0.796	0.6711	0.7614	0.8331
88200.	0.6665	0.5911	0.615	0.0012	0.8328	0.6613	0.7571	0.8315
88300.	0.643	0.6264	0.6126	0.0027	0.8192	0.6697	0.7434	0.8369
88400.	0.6608	0.5996	0.6065	0.0016	0.8102	0.6684	0.7604	0.8331
88500.	0.6506	0.6171	0.6118	0.0008	0.8024	0.6693	0.7474	0.8307
88600.	0.637	0.6012	0.6246	0.0016	0.8159	0.6794	0.753	0.8145
88700.	0.6616	0.6223	0.602	0.003	0.8028	0.6668	0.7627	0.8276
88800.	0.6649	0.6167	0.6177	0.0024	0.8215	0.6852	0.7689	0.8156
88900.	0.6558	0.6131	0.5941	0.0015	0.8114	0.6654	0.7336	0.828
89000.	0.6514	0.6225	0.592	0.0011	0.7956	0.6555	0.7555	0.8336
89100.	0.6504	0.6075	0.622	0.001	0.8125	0.6622	0.7558	0.8261
89200.	0.64	0.6073	0.5893	0.0028	0.804	0.6652	0.7666	0.822
89300.	0.6396	0.6058	0.6159	0.0023	0.8108	0.6567	0.74	0.8226
89400.	0.651	0.6055	0.6128	0.0015	0.8142	0.6766	0.7633	0.8394
89500.	0.6485	0.6209	0.6229	0.0027	0.8399	0.6675	0.7461	0.8182
89600.	0.6526	0.6053	0.6042	0.002	0.8018	0.6778	0.7479	0.8271
89700.	0.6573	0.6009	0.611	0.0014	0.8075	0.6588	0.7309	0.8253
89800.	0.6668	0.6091	0.608	0.0031	0.8141	0.6631	0.7563	0.8269
89900.	0.6599	0.5992	0.6067	0.0008	0.8138	0.6641	0.7546	0.8331
90000.	0.6506	0.5931	0.5963	0.0026	0.8095	0.6751	0.7602	0.8279
90100.	0.6474	0.6022	0.6172	0.0033	0.8147	0.6707	0.7284	0.8265
90200.	0.6491	0.6161	0.6188	0.0011	0.8029	0.6688	0.7466	0.8314
90300.	0.6525	0.6036	0.6058	0.0046	0.7977	0.6715	0.7394	0.8361
90400.	0.6404	0.6119	0.6022	0.0017	0.8194	0.669	0.7576	0.8246
90500.	0.6414	0.5943	0.6108	0.0015	0.8103	0.6815	0.7567	0.8315
90600.	0.6698	0.6115	0.6224	0.0027	0.8095	0.6707	0.7718	0.8308
90700.	0.6721	0.6223	0.634	0.0022	0.8054	0.6684	0.7588	0.8154
90800.	0.6629	0.6139	0.6207	0.0021	0.81	0.6737	0.7583	0.8238
90900.	0.6475	0.6092	0.5857	0.0012	0.8171	0.6763	0.7537	0.8339
91000.	0.6599	0.5882	0.6219	0.0017	0.8013	0.6779	0.7472	0.8221
91100.	0.6749	0.6083	0.6001	0.0027	0.8217	0.669	0.7502	0.8267
91200.	0.6502	0.6035	0.6071	0.0029	0.8118	0.6763	0.7476	0.8294
91300.	0.6433	0.6102	0.6163	0.0018	0.8354	0.6613	0.7428	0.826
91400.	0.6443	0.5981	0.6324	0.0021	0.819	0.6656	0.763	0.8327
91500.	0.6594	0.6088	0.5881	0.0017	0.8122	0.6865	0.7484	0.8386
91600.	0.6525	0.5928	0.6113	0.004	0.7882	0.6747	0.7491	0.8285
91700.	0.656	0.5991	0.6218	0.0023	0.8076	0.66	0.7462	0.8431
91800.	0.6488	0.5899	0.612	0.0016	0.8217	0.688	0.7513	0.833
91900.	0.6507	0.6151	0.6078	0.0022	0.8143	0.6711	0.7436	0.8114
92000.	0.658	0.6001	0.6088	0.0015	0.798	0.6759	0.7573	0.8331
92100.	0.6504	0.6023	0.5964	0.0016	0.8	0.6762	0.7573	0.8296
92200.	0.6576	0.6131	0.6051	0.0016	0.8077	0.6655	0.7333	0.8279
92300.	0.6748	0.5864	0.6166	0.001	0.8072	0.6595	0.7599	0.8282
92400.	0.6522	0.6033	0.616	0.0015	0.8081	0.6592	0.7528	0.8211
92500.	0.6665	0.6046	0.6148	0.0021	0.8103	0.6624	0.7177	0.8263
92600.	0.6528	0.6015	0.5882	0.0017	0.7991	0.6862	0.7458	0.8316
92700.	0.6601	0.5996	0.6144	0.0018	0.8308	0.6675	0.7473	0.8166
92800.	0.6518	0.6091	0.6276	0.0013	0.8123	0.6813	0.7664	0.8256
92900.	0.6451	0.5949	0.6151	0.0023	0.8118	0.6716	0.7639	0.8343
93000.	0.6612	0.6088	0.6014	0.0142	0.8078	0.6772	0.7524	0.8378
93100.	0.6492	0.6081	0.6126	0.3905	0.7988	0.6711	0.7667	0.8264
93200.	0.6482	0.6039	0.6083	0.6199	0.7924	0.6671	0.7661	0.8245
93300.	0.6675	0.6106	0.6029	0.7071	0.8126	0.6738	0.7272	0.835
93400.	0.6559	0.612	0.6097	0.7165	0.7802	0.6671	0.7414	0.82
93500.	0.6638	0.6079	0.6066	0.738	0.8122	0.682	0.7401	0.8245
93600.	0.6474	0.6089	0.6035	0.7659	0.8166	0.6731	0.7559	0.8293
93700.	0.6563	0.6203	0.6162	0.7771	0.8202	0.6765	0.7513	0.8363
93800.	0.6591	0.6012	0.5994	0.7758	0.8147	0.6718	0.7365	0.8324
93900.	0.6593	0.5925	0.6289	0.7888	0.8077	0.6566	0.7383	0.8341
94000.	0.6676	0.606	0.6176	0.7532	0.8139	0.6651	0.7577	0.8215
94100.	0.6485	0.5988	0.6189	0.7864	0.8126	0.6808	0.751	0.8263
94200.	0.6404	0.6164	0.6154	0.7851	0.7977	0.6787	0.7287	0.8379
94300.	0.6416	0.611	0.6115	0.7523	0.8081	0.6731	0.7701	0.8292
94400.	0.6682	0.6041	0.6075	0.7746	0.8086	0.6754	0.7455	0.8336
94500.	0.6506	0.6138	0.611	0.7627	0.8103	0.6874	0.747	0.8412
94600.	0.6671	0.6139	0.6021	0.7761	0.8088	0.6461	0.752	0.8364
94700.	0.6762	0.6071	0.6075	0.7702	0.8151	0.6562	0.7441	0.8305
94800.	0.6589	0.5894	0.596	0.7622	0.8134	0.6848	0.7413	0.8293
94900.	0.6646	0.5973	0.616	0.7856	0.8195	0.6735	0.7373	0.8432
95000.	0.656	0.615	0.607	0.7934	0.8335	0.6833	0.7593	0.8245
95100.	0.651	0.6049	0.6097	0.7868	0.8186	0.6816	0.7416	0.8363
95200.	0.6258	0.5947	0.6139	0.779	0.8101	0.67	0.7433	0.8338
95300.	0.6511	0.6088	0.6016	0.7797	0.8288	0.6636	0.7345	0.8185
95400.	0.6439	0.6087	0.6006	0.7697	0.8107	0.6833	0.7473	0.8263
95500.	0.6472	0.6084	0.6037	0.7742	0.8008	0.6661	0.7374	0.8415
95600.	0.6427	0.609	0.6072	0.7815	0.8181	0.6788	0.7614	0.8336
95700.	0.6464	0.62	0.5982	0.7723	0.803	0.6775	0.7767	0.8163
95800.	0.661	0.6049	0.6177	0.7631	0.8183	0.6783	0.7521	0.8366
95900.	0.6442	0.6124	0.6279	0.7804	0.7934	0.672	0.7563	0.8241
96000.	0.6448	0.6177	0.6086	0.7819	0.8175	0.6624	0.737	0.8224
96100.	0.654	0.6104	0.6133	0.7751	0.8108	0.6697	0.7442	0.8223
96200.	0.6534	0.6116	0.6255	0.7721	0.8088	0.6651	0.7638	0.8254
96300.	0.6482	0.6095	0.6017	0.7689	0.8226	0.6586	0.7516	0.8329
96400.	0.6564	0.5977	0.624	0.7642	0.8242	0.6799	0.7468	0.8383
96500.	0.6436	0.5914	0.6271	0.7801	0.8521	0.6767	0.7629	0.8291
96600.	0.6613	0.6143	0.6003	0.7737	0.8168	0.6993	0.772	0.8302
96700.	0.6472	0.6254	0.6078	0.7675	0.8244	0.6851	0.7521	0.8262
96800.	0.6624	0.6181	0.6172	0.7547	0.8218	0.6763	0.765	0.8128
96900.	0.6444	0.6155	0.6139	0.751	0.8099	0.6699	0.7504	0.8361
97000.	0.6505	0.6059	0.6228	0.7626	0.795	0.6865	0.7558	0.8275
97100.	0.654	0.6142	0.6112	0.7736	0.7972	0.6671	0.7545	0.8291
97200.	0.6366	0.6094	0.6141	0.8018	0.8254	0.6716	0.7478	0.8176
97300.	0.6504	0.6022	0.598	0.7637	0.8087	0.6664	0.7579	0.8205
97400.	0.6496	0.5974	0.6067	0.7866	0.8057	0.6808	0.7367	0.8433
97500.	0.659	0.5974	0.6085	0.7866	0.8075	0.6548	0.7484	0.8435
97600.	0.6506	0.6105	0.6296	0.7695	0.8297	0.666	0.7497	0.8332
97700.	0.6558	0.6052	0.6044	0.7773	0.8099	0.6909	0.7447	0.8334
97800.	0.6441	0.607	0.62	0.7746	0.8172	0.6864	0.7343	0.8366
97900.	0.6463	0.605	0.6134	0.7714	0.8038	0.673	0.755	0.8196
98000.	0.657	0.5982	0.6278	0.7795	0.8061	0.6829	0.7641	0.8305
98100.	0.6506	0.6191	0.6082	0.7765	0.7986	0.6749	0.7566	0.8242
98200.	0.6601	0.6009	0.598	0.7664	0.8209	0.6738	0.75	0.8138
98300.	0.6365	0.5867	0.6093	0.7706	0.8012	0.6619	0.742	0.8387
98400.	0.665	0.604	0.5969	0.7618	0.8236	0.6788	0.745	0.844
98500.	0.6708	0.5894	0.6118	0.7729	0.8101	0.6799	0.7744	0.8433
98600.	0.6547	0.6017	0.5867	0.7728	0.8213	0.6694	0.75	0.8253
98700.	0.6513	0.6305	0.5992	0.7717	0.8042	0.6675	0.732	0.8362
98800.	0.6373	0.6124	0.6135	0.7873	0.8105	0.6654	0.7359	0.8063
98900.	0.6528	0.586	0.612	0.792	0.8157	0.685	0.7497	0.8163
99000.	0.6519	0.6077	0.5883	0.7953	0.8226	0.683	0.7717	0.8212
99100.	0.6569	0.5922	0.6159	0.7879	0.8078	0.679	0.7542	0.8249
99200.	0.6504	0.5988	0.6119	0.7827	0.8185	0.6873	0.7509	0.8408
99300.	0.6556	0.5958	0.6068	0.7754	0.8024	0.6729	0.7566	0.8362
99400.	0.632	0.5949	0.6158	0.7577	0.7935	0.6724	0.7611	0.8424
99500.	0.6586	0.605	0.6138	0.7467	0.8232	0.6732	0.7539	0.817
99600.	0.6715	0.6223	0.596	0.7591	0.8037	0.6724	0.7486	0.8307
99700.	0.6582	0.6201	0.6124	0.7521	0.8292	0.6644	0.7379	0.8317
99800.	0.6451	0.6206	0.6027	0.7665	0.8289	0.68	0.7422	0.8463
99900.	0.6475	0.5981	0.6102	0.7814	0.8112	0.6829	0.7546	0.8354
100000.	0.6561	0.5968	0.5989	0.7901	0.8132	0.6794	0.7839	0.8247
